The Rhombi-Chain Bose-Hubbard Model: geometric frustration and interactions

We explore the effects of geometric frustration within a one-dimensional Bose-Hubbard model using a chain of rhombi subject to a magnetic flux. The competition of tunnelling, self-interaction and magnetic flux gives rise to the emergence of a pair-superfluid (pair-Luttinger liquid) phase besides the more conventional Mott-insulator and superfluid (Luttinger liquid) phases. We compute the complete phase diagram of the model by identifying characteristic properties of the pair-Luttinger liquid phase such as pair correlation functions and structure factors and find that the pair-Luttinger liquid phase is very sensitive to changes away from perfect frustration (half-flux). We provide some proposals to make the model more resilient to variants away from perfect frustration. We also study the bipartite entanglement properties of the chain. We discover that, while the scaling of the block entropy pair-superfluid and of the single-particle superfluid leads to the same central charge, the properties of the low-lying entanglement spectrum levels reveal their fundamental difference.

==> anc/AharanovBohmCages.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    378235,       9925]
NotebookOptionsPosition[    361023,       9655]
NotebookOutlinePosition[    361378,       9671]
CellTagsIndexPosition[    361335,       9668]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Cage basis for the rhombi model at full-frustration", "Title",
 CellChangeTimes->{{3.735448314298102*^9, 
  3.73544835490412*^9}},ExpressionUUID->"34d016d6-e940-41d3-9f21-\
06118a3e772d"],

Cell["\<\
Supplementary material to the paper: The Rhombi-Chain Bose-Hubbard Model: \
geometric frustration and interactions
Authors: C. Cartwright, M. Rizzi, G. De Chiara\
\>", "Text",
 CellChangeTimes->{{3.7389273037590923`*^9, 
  3.738927358805399*^9}},ExpressionUUID->"67f5021f-4544-4f85-b838-\
0603b4b09fd4"],

Cell[TextData[StyleBox["The following sections are carried out in order to \
replicate Eq. (8), (9) and (10) in the paper which are the different \
components of the Hamiltonian in the Aharanov-Bohm cage eigenbasis. This is \
split into two main sections: the initial setup to change the cage basis and \
then simplification of the interaction terms to the form shown in the \
aforementioned equations. The tunnelling is neglected as this merely forms \
the bands at -2J, 0 and 2J.\n\nExpressions have to be read as normal ordered, \
which is not automatically coming out here, since we denoted wdag=w\
\[ConjugateTranspose] and this follows w in the alphabetical order employed \
by Mathematica, instead of preceding it as we would wish.",
 FontColor->RGBColor[0.5, 0, 0.5]]], "Text",
 CellChangeTimes->{{3.738907273602829*^9, 3.738907293791321*^9}, {
   3.738907337161969*^9, 3.738907367009967*^9}, {3.738907397284444*^9, 
   3.7389076154640617`*^9}, {3.739787231806448*^9, 3.739787275645371*^9}, {
   3.739788780535808*^9, 3.739788783156726*^9}, {3.739788981831204*^9, 
   3.7397891009242764`*^9}, 
   3.739872068926683*^9},ExpressionUUID->"363f3526-fd83-47e2-b97d-\
48d13e7ef089"],

Cell[CellGroupData[{

Cell["Initial setup of the cages", "Section",
 CellChangeTimes->{{3.735448364816553*^9, 3.7354484033701773`*^9}, 
   3.7354486482881107`*^9},ExpressionUUID->"dc7613b7-e1c2-47d3-8dd2-\
23dd451ff80f"],

Cell[CellGroupData[{

Cell["Defining the boundary conditions and the free Hamiltonian", "Subsection",
 CellChangeTimes->{{3.735448415329924*^9, 
  3.7354484446255836`*^9}},ExpressionUUID->"4dfc9386-413f-412f-b705-\
c6fbab535adc"],

Cell[TextData[StyleBox["Here we define which boundary condition is being \
used. For the purposes of the manuscript only the full rhombi case was used \
(see Fig. 1). The alternative case is where only the full cells are retained \
so an additional A site is added at the start and an additional C site at the \
end.",
 FontColor->RGBColor[0.5, 0, 0.5]]], "Text",
 CellChangeTimes->{{3.738909252415565*^9, 
  3.738909347637772*^9}},ExpressionUUID->"10c598bc-8527-4f2b-8450-\
a5be0920e702"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\n", 
  RowBox[{
   RowBox[{
    RowBox[{"R", "=", "6"}], ";"}], 
   RowBox[{"(*", 
    RowBox[{
    "number", " ", "of", " ", "full", " ", "rhombi", " ", "in", " ", "the", 
     " ", "chain"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"L", "=", 
     RowBox[{"R", "+", "1"}]}], ";"}], 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "number", " ", "of", " ", "cells", " ", "in", " ", "the", " ", "chain"}],
      ",", " ", 
     RowBox[{"with", " ", "our", " ", "boundary", " ", "conditions"}]}], 
    "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"in", " ", "case", " ", "of", " ", "full", " ", "rhombi"}], ",", 
     " ", 
     RowBox[{
      RowBox[{
       RowBox[{
       "we", " ", "should", " ", "run", " ", "the", " ", "index", " ", "from",
         " ", "1", " ", "to", " ", "3", "L"}], "-", "2"}], " ", "\[Equal]", 
      " ", 
      RowBox[{
       RowBox[{"3", "R"}], "+", "1"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"in", " ", "case", " ", "of", " ", "full", " ", "cells"}], ",", 
     " ", 
     RowBox[{
      RowBox[{
       RowBox[{
       "we", " ", "should", " ", "instead", " ", "run", " ", "the", " ", 
        "extremes", " ", "of", " ", "the", " ", "index", " ", "from", " ", 
        "0", " ", "to", " ", "3", "L"}], "-", "1"}], " ", "..."}]}], "*)"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"bc", "=", "\"\<fullrhombi\>\""}], ";"}], 
   RowBox[{"(*", 
    RowBox[{"\"\<fullrhombi\>\"", " ", "or", " ", "\"\<fullcells\>\""}], 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Smin", ",", "Smax"}], "}"}], "=", 
     RowBox[{"Switch", "[", 
      RowBox[{"bc", ",", "\[IndentingNewLine]", "\"\<fullrhombi\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{
          RowBox[{"3", "L"}], "-", "2"}]}], "}"}], ",", 
       "\[IndentingNewLine]", "\"\<fullcells\>\"", ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"3", "L"}], "-", "1"}]}], "}"}]}], "\[IndentingNewLine]", 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"S", "=", 
     RowBox[{"Smax", "-", "Smin", "+", "1"}]}], ";"}], 
   RowBox[{"(*", 
    RowBox[{
    "number", " ", "of", " ", "sites", " ", "in", " ", "the", " ", "chain"}], 
    "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{"encode", "/", "decode"}], " ", "the", " ", "site", " ", 
      "position", " ", "from", " ", "the", " ", 
      RowBox[{"coordinate", "/", "basis"}], " ", "index", " ", "into", " ", 
      "the", " ", "running", " ", "index", " ", "of", " ", "the", " ", "1", 
      "D", " ", "mapping"}], ",", " ", 
     RowBox[{
      RowBox[{"same", " ", "as", " ", "in", " ", 
       RowBox[{"MPS", "/", "DMRG"}], "\[IndentingNewLine]", "j"}], " ", "=", 
      " ", 
      RowBox[{
       RowBox[{
        RowBox[{"cell", " ", "index"}], " ", "//", " ", "s"}], " ", "=", " ", 
       
       RowBox[{"site", " ", "index", " ", 
        RowBox[{"(", 
         RowBox[{"A", ",", "B", ",", "C"}], ")"}]}]}]}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"enc", "[", 
      RowBox[{"{", 
       RowBox[{"j_", ",", "s_"}], "}"}], "]"}], "=", 
     RowBox[{
      RowBox[{"3", "*", 
       RowBox[{"(", 
        RowBox[{"j", "-", "1"}], ")"}]}], "+", 
      RowBox[{"(", 
       RowBox[{"s", "-", "1"}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"dec", "[", "ind_", "]"}], "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"Quotient", "[", 
         RowBox[{"ind", ",", "3"}], "]"}], "+", "1"}], ",", 
       RowBox[{
        RowBox[{"Mod", "[", 
         RowBox[{"ind", ",", "3"}], "]"}], "+", "1"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{"Array", "[", 
       RowBox[{"dec", ",", "S"}], "]"}], "\[Transpose]"}], "//", 
     "MatrixForm"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"Clear", "[", 
    RowBox[{"Htmp", ",", "Hfree"}], "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Htmp", "=", 
     RowBox[{"-", 
      RowBox[{"SparseArray", "[", 
       RowBox[{
        RowBox[{"{", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{"ind1_", ",", "ind2_"}], "}"}], "/;", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"dec", "[", 
                  RowBox[{"ind1", "+", 
                   RowBox[{"(", 
                    RowBox[{"Smin", "-", "1"}], ")"}]}], "]"}], "[", 
                 RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "3"}], ")"}], "&&", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"dec", "[", 
                  RowBox[{"ind2", "+", 
                   RowBox[{"(", 
                    RowBox[{"Smin", "-", "1"}], ")"}]}], "]"}], "[", 
                 RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "2"}], ")"}], "&&", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"dec", "[", 
                  RowBox[{"ind1", "+", 
                   RowBox[{"(", 
                    RowBox[{"Smin", "-", "1"}], ")"}]}], "]"}], "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "==", 
                RowBox[{
                 RowBox[{"dec", "[", 
                  RowBox[{"ind2", "+", 
                   RowBox[{"(", 
                    RowBox[{"Smin", "-", "1"}], ")"}]}], "]"}], "[", 
                 RowBox[{"[", "1", "]"}], "]"}]}], ")"}]}], ")"}]}], 
           "\[Rule]", 
           RowBox[{"+", "1"}]}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{"ind1_", ",", "ind2_"}], "}"}], "/;", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"dec", "[", 
                  RowBox[{"ind1", "+", 
                   RowBox[{"(", 
                    RowBox[{"Smin", "-", "1"}], ")"}]}], "]"}], "[", 
                 RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "3"}], ")"}], "&&", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"dec", "[", 
                  RowBox[{"ind2", "+", 
                   RowBox[{"(", 
                    RowBox[{"Smin", "-", "1"}], ")"}]}], "]"}], "[", 
                 RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "2"}], ")"}], "&&", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"dec", "[", 
                   RowBox[{"ind1", "+", 
                    RowBox[{"(", 
                    RowBox[{"Smin", "-", "1"}], ")"}]}], "]"}], "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "+", "1"}], "==", 
                RowBox[{
                 RowBox[{"dec", "[", 
                  RowBox[{"ind2", "+", 
                   RowBox[{"(", 
                    RowBox[{"Smin", "-", "1"}], ")"}]}], "]"}], "[", 
                 RowBox[{"[", "1", "]"}], "]"}]}], ")"}]}], ")"}]}], 
           "\[Rule]", 
           RowBox[{"-", "1"}]}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{"ind1_", ",", "ind2_"}], "}"}], "/;", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"dec", "[", 
                  RowBox[{"ind1", "+", 
                   RowBox[{"(", 
                    RowBox[{"Smin", "-", "1"}], ")"}]}], "]"}], "[", 
                 RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "1"}], ")"}], "&&", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"dec", "[", 
                  RowBox[{"ind2", "+", 
                   RowBox[{"(", 
                    RowBox[{"Smin", "-", "1"}], ")"}]}], "]"}], "[", 
                 RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "2"}], ")"}], "&&", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"dec", "[", 
                  RowBox[{"ind1", "+", 
                   RowBox[{"(", 
                    RowBox[{"Smin", "-", "1"}], ")"}]}], "]"}], "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "==", 
                RowBox[{
                 RowBox[{"dec", "[", 
                  RowBox[{"ind2", "+", 
                   RowBox[{"(", 
                    RowBox[{"Smin", "-", "1"}], ")"}]}], "]"}], "[", 
                 RowBox[{"[", "1", "]"}], "]"}]}], ")"}]}], ")"}]}], 
           "\[Rule]", 
           RowBox[{"+", "1"}]}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{"{", 
             RowBox[{"ind1_", ",", "ind2_"}], "}"}], "/;", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"dec", "[", 
                  RowBox[{"ind1", "+", 
                   RowBox[{"(", 
                    RowBox[{"Smin", "-", "1"}], ")"}]}], "]"}], "[", 
                 RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "1"}], ")"}], "&&", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"dec", "[", 
                  RowBox[{"ind2", "+", 
                   RowBox[{"(", 
                    RowBox[{"Smin", "-", "1"}], ")"}]}], "]"}], "[", 
                 RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "2"}], ")"}], "&&", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"dec", "[", 
                   RowBox[{"ind1", "+", 
                    RowBox[{"(", 
                    RowBox[{"Smin", "-", "1"}], ")"}]}], "]"}], "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "-", "1"}], "==", 
                RowBox[{
                 RowBox[{"dec", "[", 
                  RowBox[{"ind2", "+", 
                   RowBox[{"(", 
                    RowBox[{"Smin", "-", "1"}], ")"}]}], "]"}], "[", 
                 RowBox[{"[", "1", "]"}], "]"}]}], ")"}]}], ")"}]}], 
           "\[Rule]", 
           RowBox[{"+", "1"}]}]}], "\[IndentingNewLine]", "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"S", ",", "S"}], "}"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Hfree", "=", 
     RowBox[{"Htmp", "+", 
      RowBox[{"Htmp", "\[ConjugateTranspose]"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Hfree", "//", "MatrixForm"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"Tally", "[", 
    RowBox[{"Sort", "[", 
     RowBox[{
      RowBox[{"Eigenvalues", "[", "Hfree", "]"}], ",", "Greater"}], "]"}], 
    "]"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "check", " ", "that", " ", "the", " ", "eigenvalues", " ", "are", " ", 
     "the", " ", "ones", " ", "we", " ", "would", " ", "predict", " ", "on", 
     " ", "paper"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"%", "\[Equal]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"2", ",", 
        RowBox[{"R", "-", "1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Switch", "[", 
         RowBox[{"bc", ",", "\"\<fullrhombi\>\"", ",", 
          SqrtBox["2"], ",", "\"\<fullcells\>\"", ",", 
          SqrtBox["3"]}], "]"}], ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"Switch", "[", 
         RowBox[{"bc", ",", "\"\<fullrhombi\>\"", ",", 
          RowBox[{"R", "-", "1"}], ",", "\"\<fullcells\>\"", ",", 
          RowBox[{"R", "+", "1"}]}], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Switch", "[", 
         RowBox[{"bc", ",", "\"\<fullrhombi\>\"", ",", 
          RowBox[{"-", 
           SqrtBox["2"]}], ",", "\"\<fullcells\>\"", ",", 
          RowBox[{"-", 
           SqrtBox["3"]}]}], "]"}], ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "2"}], ",", 
        RowBox[{"R", "-", "1"}]}], "}"}]}], "}"}]}], "\n"}]}]], "Input",
 CellChangeTimes->{
  3.73544845706357*^9, {3.7389093591057787`*^9, 3.7389093624225397`*^9}, {
   3.7389274237799273`*^9, 3.738927429381864*^9}},
 CellLabel->
  "In[1027]:=",ExpressionUUID->"f2a34cec-45eb-45e4-8aa4-3da36ce99050"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {
      RowBox[{"-", "1"}], "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0", "0"},
     {
      RowBox[{"-", "1"}], "0", "0", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0"},
     {"0", "1", 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"-", "1"}], "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"-", "1"}], "0", "0", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "1", 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"-", "1"}], "0", "0", "1", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{"-", "1"}], "0", "0", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "1", 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", "1"}], "0", "0", "1", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", "1"}], "0", "0", 
      RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", "1"}], "0", "0", "1", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", "1"}], "0", "0", 
      RowBox[{"-", "1"}], "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "1", 
      RowBox[{"-", "1"}], "0", 
      RowBox[{"-", "1"}], 
      RowBox[{"-", "1"}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", 
      RowBox[{"-", "1"}], "0", "0", "1"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", 
      RowBox[{"-", "1"}], "0", "0", 
      RowBox[{"-", "1"}]},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "1", 
      RowBox[{"-", "1"}], "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[
   SparseArray[
    Automatic, {19, 19}, 0, {
     1, {{0, 2, 4, 6, 10, 12, 14, 18, 20, 22, 26, 28, 30, 34, 36, 38, 42, 44, 
       46, 48}, {{2}, {3}, {4}, {1}, {1}, {4}, {2}, {3}, {5}, {6}, {4}, {7}, {
       7}, {4}, {5}, {6}, {8}, {9}, {7}, {10}, {7}, {10}, {8}, {9}, {11}, {
       12}, {10}, {13}, {13}, {10}, {11}, {12}, {14}, {15}, {13}, {16}, {
       16}, {13}, {14}, {15}, {17}, {18}, {19}, {16}, {16}, {19}, {17}, {
       18}}}, {-1, -1, 1, -1, -1, -1, 1, -1, -1, -1, -1, 1, -1, -1, 
      1, -1, -1, -1, -1, 1, -1, -1, 1, -1, -1, -1, -1, 1, -1, -1, 
      1, -1, -1, -1, -1, 1, -1, -1, 1, -1, -1, -1, 1, -1, -1, -1, 
      1, -1}}]]]]], "Output",
 CellChangeTimes->{3.7354484710220137`*^9, 3.7389176759362087`*^9, 
  3.738927433572419*^9, 3.739787306259302*^9, 3.739804379861389*^9},
 CellLabel->
  "Out[1037]//MatrixForm=",ExpressionUUID->"10dfc769-5c8e-4634-af2d-\
115912791be6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     SqrtBox["2"], ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", 
      SqrtBox["2"]}], ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "2"}], ",", "5"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.7354484710220137`*^9, 3.7389176759362087`*^9, 
  3.738927433572419*^9, 3.739787306259302*^9, 3.739804379873385*^9},
 CellLabel->
  "Out[1038]=",ExpressionUUID->"7f346ce7-28f5-44d5-b2eb-b14f605dde26"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.7354484710220137`*^9, 3.7389176759362087`*^9, 
  3.738927433572419*^9, 3.739787306259302*^9, 3.739804379879464*^9},
 CellLabel->
  "Out[1039]=",ExpressionUUID->"219f053e-b063-4a18-b4d1-e5ade36928fd"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Defining Aharanov-Bohm cages", "Subsection",
 CellChangeTimes->{{3.73544849331676*^9, 
  3.735448495835615*^9}},ExpressionUUID->"6b00120a-179b-4f8f-9d29-\
2fc91272c74b"],

Cell[TextData[StyleBox["In this subsection we define the Aharanov-Bohm cages \
i.e. the localised eigenvectors corresponding to each (flat) energy band and \
perform some checks on them.",
 FontColor->RGBColor[0.5, 0, 0.5]]], "Text",
 CellChangeTimes->{{3.7389100794064913`*^9, 
  3.738910138492435*^9}},ExpressionUUID->"1affc59c-934f-47d4-92f8-\
26498e9dd4a2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\n", 
  RowBox[{"(*", 
   RowBox[{
   "Define", " ", "and", " ", "check", " ", "the", " ", "definition", " ", 
    "of", " ", "cages", " ", "in", " ", "the", " ", "bulk"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Clear", "[", "ww", "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"Do", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"ww", "[", 
            RowBox[{"{", 
             RowBox[{"j", ",", "a"}], "}"}], "]"}], "=", 
           RowBox[{"Normalize", "[", 
            RowBox[{"SparseArray", "[", 
             RowBox[{
              RowBox[{"{", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"{", "ind1_", "}"}], "/;", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"dec", "[", 
                    RowBox[{"ind1", "+", 
                    RowBox[{"(", 
                    RowBox[{"Smin", "-", "1"}], ")"}]}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "3"}], ")"}], 
                    "&&", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"dec", "[", 
                    RowBox[{"ind1", "+", 
                    RowBox[{"(", 
                    RowBox[{"Smin", "-", "1"}], ")"}]}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", 
                    RowBox[{"j", "-", "1"}]}], ")"}]}], ")"}]}], "\[Rule]", 
                 RowBox[{"If", "[", 
                  RowBox[{
                   RowBox[{"a", "\[NotEqual]", "0"}], ",", 
                   RowBox[{"-", "1"}], ",", 
                   RowBox[{"+", "1"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
                
                RowBox[{
                 RowBox[{
                  RowBox[{"{", "ind1_", "}"}], "/;", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"dec", "[", 
                    RowBox[{"ind1", "+", 
                    RowBox[{"(", 
                    RowBox[{"Smin", "-", "1"}], ")"}]}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "1"}], ")"}], 
                    "&&", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"dec", "[", 
                    RowBox[{"ind1", "+", 
                    RowBox[{"(", 
                    RowBox[{"Smin", "-", "1"}], ")"}]}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "j"}], 
                    ")"}]}], ")"}]}], "\[Rule]", 
                 RowBox[{"If", "[", 
                  RowBox[{
                   RowBox[{"a", "\[NotEqual]", "0"}], ",", 
                   RowBox[{"+", "1"}], ",", 
                   RowBox[{"-", "1"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
                
                RowBox[{
                 RowBox[{
                  RowBox[{"{", "ind1_", "}"}], "/;", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"dec", "[", 
                    RowBox[{"ind1", "+", 
                    RowBox[{"(", 
                    RowBox[{"Smin", "-", "1"}], ")"}]}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "2"}], ")"}], 
                    "&&", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"dec", "[", 
                    RowBox[{"ind1", "+", 
                    RowBox[{"(", 
                    RowBox[{"Smin", "-", "1"}], ")"}]}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "j"}], 
                    ")"}]}], ")"}]}], "\[Rule]", 
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "a"}]}], ",", 
                "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{
                  RowBox[{"{", "ind1_", "}"}], "/;", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"dec", "[", 
                    RowBox[{"ind1", "+", 
                    RowBox[{"(", 
                    RowBox[{"Smin", "-", "1"}], ")"}]}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "3"}], ")"}], 
                    "&&", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"dec", "[", 
                    RowBox[{"ind1", "+", 
                    RowBox[{"(", 
                    RowBox[{"Smin", "-", "1"}], ")"}]}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "j"}], 
                    ")"}]}], ")"}]}], "\[Rule]", 
                 RowBox[{"+", "1"}]}], ",", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{
                  RowBox[{"{", "ind1_", "}"}], "/;", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"dec", "[", 
                    RowBox[{"ind1", "+", 
                    RowBox[{"(", 
                    RowBox[{"Smin", "-", "1"}], ")"}]}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "1"}], ")"}], 
                    "&&", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"dec", "[", 
                    RowBox[{"ind1", "+", 
                    RowBox[{"(", 
                    RowBox[{"Smin", "-", "1"}], ")"}]}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", 
                    RowBox[{"j", "+", "1"}]}], ")"}]}], ")"}]}], "\[Rule]", 
                 RowBox[{"+", "1"}]}]}], "\[IndentingNewLine]", "}"}], ",", 
              RowBox[{"{", "S", "}"}]}], "]"}], "]"}]}], ";"}], 
         "\[IndentingNewLine]", ",", 
         RowBox[{"{", 
          RowBox[{"a", ",", 
           RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "]"}], ";"}], 
      "\[IndentingNewLine]", ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "2", ",", 
        RowBox[{"L", "-", "1"}]}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Tally", "[", 
    RowBox[{"Flatten", "[", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Hfree", ".", 
           RowBox[{"ww", "[", 
            RowBox[{"{", 
             RowBox[{"j", ",", "a"}], "}"}], "]"}]}], "\[Equal]", 
          RowBox[{
           RowBox[{"+", "2"}], "a", " ", 
           RowBox[{"ww", "[", 
            RowBox[{"{", 
             RowBox[{"j", ",", "a"}], "}"}], "]"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"a", ",", 
           RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "2", ",", 
         RowBox[{"L", "-", "1"}]}], "}"}]}], "]"}], "]"}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"%", "\[Equal]", 
    RowBox[{"{", 
     RowBox[{"{", 
      RowBox[{"True", ",", 
       RowBox[{"3", "*", 
        RowBox[{"(", 
         RowBox[{"R", "-", "1"}], ")"}]}]}], "}"}], "}"}]}], "\n", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"True", ",", "15"}], "}"}], "}"}], "\n", "True", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Define", " ", "and", " ", "check", " ", "the", " ", "definition", " ", 
     "of", " ", "cages", " ", "on", " ", "the", " ", "edges"}], "*)"}], "\n", 
   
   RowBox[{"Clear", "[", "ee", "]"}], "\[IndentingNewLine]", 
   RowBox[{"Switch", "[", 
    RowBox[{"bc", ",", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}]}]}]}]}]}]}]}]}]}], "*)"}], "\[IndentingNewLine]", "\"\<fullrhombi\>\"", 
     ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Do", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"ee", "[", 
           RowBox[{"{", 
            RowBox[{"1", ",", "a"}], "}"}], "]"}], "=", 
          RowBox[{"Normalize", "[", 
           RowBox[{"SparseArray", "[", 
            RowBox[{
             RowBox[{"{", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"{", "ind1_", "}"}], "/;", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"dec", "[", 
                    RowBox[{"ind1", "+", "Smin", "-", "1"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "2"}], ")"}], 
                   "&&", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"dec", "[", 
                    RowBox[{"ind1", "+", "Smin", "-", "1"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "1"}], 
                    ")"}]}], ")"}]}], "\[Rule]", 
                RowBox[{
                 RowBox[{"-", 
                  SqrtBox[
                   RowBox[{" ", "2"}]]}], "a"}]}], ",", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{
                 RowBox[{"{", "ind1_", "}"}], "/;", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"dec", "[", 
                    RowBox[{"ind1", "+", "Smin", "-", "1"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "3"}], ")"}], 
                   "&&", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"dec", "[", 
                    RowBox[{"ind1", "+", "Smin", "-", "1"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "1"}], 
                    ")"}]}], ")"}]}], "\[Rule]", 
                RowBox[{"+", "1"}]}], ",", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{
                 RowBox[{"{", "ind1_", "}"}], "/;", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"dec", "[", 
                    RowBox[{"ind1", "+", "Smin", "-", "1"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "1"}], ")"}], 
                   "&&", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"dec", "[", 
                    RowBox[{"ind1", "+", "Smin", "-", "1"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "2"}], 
                    ")"}]}], ")"}]}], "\[Rule]", 
                RowBox[{"+", "1"}]}]}], "\[IndentingNewLine]", "}"}], ",", 
             RowBox[{"{", "S", "}"}]}], "]"}], "]"}]}], ";"}], 
        "\[IndentingNewLine]", ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}]}], "]"}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"Do", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"ee", "[", 
           RowBox[{"{", 
            RowBox[{"L", ",", "a"}], "}"}], "]"}], "=", 
          RowBox[{"Normalize", "[", 
           RowBox[{"SparseArray", "[", 
            RowBox[{
             RowBox[{"{", "\[IndentingNewLine]", 
              RowBox[{"(*", 
               RowBox[{
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"i_", ",", "i_"}], "}"}], "\[Rule]", 
                 RowBox[{"-", "2."}]}], ","}], "*)"}], "\[IndentingNewLine]", 
              
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"{", "ind1_", "}"}], "/;", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"dec", "[", 
                    RowBox[{"ind1", "+", "Smin", "-", "1"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "3"}], ")"}], 
                   "&&", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"dec", "[", 
                    RowBox[{"ind1", "+", "Smin", "-", "1"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", 
                    RowBox[{"L", "-", "1"}]}], ")"}]}], ")"}]}], "\[Rule]", 
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{"a", "\[NotEqual]", "0"}], ",", 
                  RowBox[{"-", "1"}], ",", 
                  RowBox[{"+", "1"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{
                 RowBox[{"{", "ind1_", "}"}], "/;", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"dec", "[", 
                    RowBox[{"ind1", "+", "Smin", "-", "1"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "1"}], ")"}], 
                   "&&", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"dec", "[", 
                    RowBox[{"ind1", "+", "Smin", "-", "1"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "L"}], 
                    ")"}]}], ")"}]}], "\[Rule]", 
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{"a", "\[NotEqual]", "0"}], ",", 
                  RowBox[{"+", "1"}], ",", 
                  RowBox[{"-", "1"}]}], "]"}]}], ",", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{
                 RowBox[{"{", "ind1_", "}"}], "/;", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"dec", "[", 
                    RowBox[{"ind1", "+", "Smin", "-", "1"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "2"}], ")"}], 
                   "&&", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"dec", "[", 
                    RowBox[{"ind1", "+", "Smin", "-", "1"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "L"}], 
                    ")"}]}], ")"}]}], "\[Rule]", 
                RowBox[{
                 RowBox[{"-", 
                  SqrtBox["2"]}], " ", "a"}]}]}], "\[IndentingNewLine]", 
              "}"}], ",", 
             RowBox[{"{", "S", "}"}]}], "]"}], "]"}]}], ";"}], 
        "\[IndentingNewLine]", ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}]}], "]"}], ";"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]\
}]}]}]}]}]}]}]}]}]}], "*)"}], "\[IndentingNewLine]", "\"\<fullcells\>\"", ",",
      "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Do", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"ee", "[", 
           RowBox[{"{", 
            RowBox[{"1", ",", "a"}], "}"}], "]"}], "=", 
          RowBox[{"Normalize", "[", 
           RowBox[{"SparseArray", "[", 
            RowBox[{
             RowBox[{"{", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"{", "ind1_", "}"}], "/;", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"dec", "[", 
                    RowBox[{"ind1", "+", "Smin", "-", "1"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "1"}], ")"}], 
                   "&&", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"dec", "[", 
                    RowBox[{"ind1", "+", "Smin", "-", "1"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "1"}], 
                    ")"}]}], ")"}]}], "\[Rule]", 
                RowBox[{"+", "1"}]}], ",", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{
                 RowBox[{"{", "ind1_", "}"}], "/;", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"dec", "[", 
                    RowBox[{"ind1", "+", "Smin", "-", "1"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "2"}], ")"}], 
                   "&&", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"dec", "[", 
                    RowBox[{"ind1", "+", "Smin", "-", "1"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "1"}], 
                    ")"}]}], ")"}]}], "\[Rule]", 
                RowBox[{
                 RowBox[{"-", 
                  SqrtBox[
                   RowBox[{" ", "3"}]]}], "a"}]}], ",", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{
                 RowBox[{"{", "ind1_", "}"}], "/;", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"dec", "[", 
                    RowBox[{"ind1", "+", "Smin", "-", "1"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "3"}], ")"}], 
                   "&&", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"dec", "[", 
                    RowBox[{"ind1", "+", "Smin", "-", "1"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "1"}], 
                    ")"}]}], ")"}]}], "\[Rule]", 
                RowBox[{"+", "1"}]}], ",", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{
                 RowBox[{"{", "ind1_", "}"}], "/;", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"dec", "[", 
                    RowBox[{"ind1", "+", "Smin", "-", "1"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "1"}], ")"}], 
                   "&&", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"dec", "[", 
                    RowBox[{"ind1", "+", "Smin", "-", "1"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "2"}], 
                    ")"}]}], ")"}]}], "\[Rule]", 
                RowBox[{"+", "1"}]}]}], "\[IndentingNewLine]", "}"}], ",", 
             RowBox[{"{", "S", "}"}]}], "]"}], "]"}]}], ";"}], 
        "\[IndentingNewLine]", ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Do", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"ee", "[", 
           RowBox[{"{", 
            RowBox[{"L", ",", "a"}], "}"}], "]"}], "=", 
          RowBox[{"Normalize", "[", 
           RowBox[{"SparseArray", "[", 
            RowBox[{
             RowBox[{"{", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"{", "ind1_", "}"}], "/;", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"dec", "[", 
                    RowBox[{"ind1", "+", "Smin", "-", "1"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "3"}], ")"}], 
                   "&&", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"dec", "[", 
                    RowBox[{"ind1", "+", "Smin", "-", "1"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", 
                    RowBox[{"L", "-", "1"}]}], ")"}]}], ")"}]}], "\[Rule]", 
                RowBox[{"-", "1"}]}], ",", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{
                 RowBox[{"{", "ind1_", "}"}], "/;", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"dec", "[", 
                    RowBox[{"ind1", "+", "Smin", "-", "1"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "1"}], ")"}], 
                   "&&", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"dec", "[", 
                    RowBox[{"ind1", "+", "Smin", "-", "1"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "L"}], 
                    ")"}]}], ")"}]}], "\[Rule]", 
                RowBox[{"+", "1"}]}], ",", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{
                 RowBox[{"{", "ind1_", "}"}], "/;", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"dec", "[", 
                    RowBox[{"ind1", "+", "Smin", "-", "1"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "2"}], ")"}], 
                   "&&", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"dec", "[", 
                    RowBox[{"ind1", "+", "Smin", "-", "1"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "L"}], 
                    ")"}]}], ")"}]}], "\[Rule]", 
                RowBox[{
                 RowBox[{"-", 
                  SqrtBox["3"]}], " ", "a"}]}], ",", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{
                 RowBox[{"{", "ind1_", "}"}], "/;", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"dec", "[", 
                    RowBox[{"ind1", "+", "Smin", "-", "1"}], "]"}], "[", 
                    RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "3"}], ")"}], 
                   "&&", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"dec", "[", 
                    RowBox[{"ind1", "+", "Smin", "-", "1"}], "]"}], "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "L"}], 
                    ")"}]}], ")"}]}], "\[Rule]", 
                RowBox[{"+", "1"}]}]}], "\[IndentingNewLine]", "}"}], ",", 
             RowBox[{"{", "S", "}"}]}], "]"}], "]"}]}], ";"}], 
        "\[IndentingNewLine]", ",", 
        RowBox[{"{", 
         RowBox[{"a", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "The", " ", "presence", " ", "of", " ", "the", " ", "extra", " ", 
        "sites", " ", "induces", " ", "two", " ", "extra", " ", "zero", " ", 
        "modes", " ", "at", " ", "the", " ", "edges"}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"ee", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0"}], "}"}], "]"}], "=", 
       RowBox[{"Normalize", "[", 
        RowBox[{"SparseArray", "[", 
         RowBox[{
          RowBox[{"{", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"{", "ind1_", "}"}], "/;", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"dec", "[", 
                    RowBox[{"ind1", "+", "Smin", "-", "1"}], "]"}], "[", 
                   RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "1"}], ")"}], "&&", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"dec", "[", 
                    RowBox[{"ind1", "+", "Smin", "-", "1"}], "]"}], "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "1"}], ")"}]}],
                ")"}]}], "\[Rule]", 
             RowBox[{"-", "2"}]}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
              RowBox[{"{", "ind1_", "}"}], "/;", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"dec", "[", 
                    RowBox[{"ind1", "+", "Smin", "-", "1"}], "]"}], "[", 
                   RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "3"}], ")"}], "&&", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"dec", "[", 
                    RowBox[{"ind1", "+", "Smin", "-", "1"}], "]"}], "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "1"}], ")"}]}],
                ")"}]}], "\[Rule]", 
             RowBox[{"+", "1"}]}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
              RowBox[{"{", "ind1_", "}"}], "/;", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"dec", "[", 
                    RowBox[{"ind1", "+", "Smin", "-", "1"}], "]"}], "[", 
                   RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "1"}], ")"}], "&&", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"dec", "[", 
                    RowBox[{"ind1", "+", "Smin", "-", "1"}], "]"}], "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "2"}], ")"}]}],
                ")"}]}], "\[Rule]", 
             RowBox[{"+", "1"}]}]}], "\[IndentingNewLine]", "}"}], ",", 
          RowBox[{"{", "S", "}"}]}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"ee", "[", 
        RowBox[{"{", 
         RowBox[{"L", ",", "0"}], "}"}], "]"}], "=", 
       RowBox[{"Normalize", "[", 
        RowBox[{"SparseArray", "[", 
         RowBox[{
          RowBox[{"{", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"{", "ind1_", "}"}], "/;", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"dec", "[", 
                    RowBox[{"ind1", "+", "Smin", "-", "1"}], "]"}], "[", 
                   RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "3"}], ")"}], "&&", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"dec", "[", 
                    RowBox[{"ind1", "+", "Smin", "-", "1"}], "]"}], "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", 
                  RowBox[{"L", "-", "1"}]}], ")"}]}], ")"}]}], "\[Rule]", 
             RowBox[{"-", "1"}]}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
              RowBox[{"{", "ind1_", "}"}], "/;", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"dec", "[", 
                    RowBox[{"ind1", "+", "Smin", "-", "1"}], "]"}], "[", 
                   RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "1"}], ")"}], "&&", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"dec", "[", 
                    RowBox[{"ind1", "+", "Smin", "-", "1"}], "]"}], "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "L"}], ")"}]}],
                ")"}]}], "\[Rule]", 
             RowBox[{"+", "1"}]}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
              RowBox[{"{", "ind1_", "}"}], "/;", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"dec", "[", 
                    RowBox[{"ind1", "+", "Smin", "-", "1"}], "]"}], "[", 
                   RowBox[{"[", "2", "]"}], "]"}], "\[Equal]", "3"}], ")"}], "&&", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"dec", "[", 
                    RowBox[{"ind1", "+", "Smin", "-", "1"}], "]"}], "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "\[Equal]", "L"}], ")"}]}],
                ")"}]}], "\[Rule]", 
             RowBox[{"-", "2"}]}]}], "\[IndentingNewLine]", "}"}], ",", 
          RowBox[{"{", "S", "}"}]}], "]"}], "]"}]}], ";"}]}], 
    "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"Tally", "[", 
    RowBox[{"Flatten", "[", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Hfree", ".", 
           RowBox[{"ee", "[", 
            RowBox[{"{", 
             RowBox[{"j", ",", "a"}], "}"}], "]"}]}], "\[Equal]", 
          RowBox[{
           RowBox[{"+", 
            RowBox[{"Switch", "[", 
             RowBox[{"bc", ",", "\"\<fullrhombi\>\"", ",", 
              SqrtBox["2"], ",", "\"\<fullcells\>\"", ",", 
              SqrtBox["3"]}], "]"}]}], "a", " ", 
           RowBox[{"ee", "[", 
            RowBox[{"{", 
             RowBox[{"j", ",", "a"}], "}"}], "]"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"a", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "L"}], "}"}]}], "}"}]}], "]"}], "]"}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"bc", "\[Equal]", "\"\<fullcells\>\""}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"Tally", "[", 
      RowBox[{"Flatten", "[", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Hfree", ".", 
             RowBox[{"ee", "[", 
              RowBox[{"{", 
               RowBox[{"j", ",", "a"}], "}"}], "]"}]}], "\[Equal]", 
            RowBox[{
             RowBox[{"+", "a"}], " ", 
             RowBox[{"ee", "[", 
              RowBox[{"{", 
               RowBox[{"1", ",", "a"}], "}"}], "]"}]}]}], ",", 
           RowBox[{"{", 
            RowBox[{"a", ",", 
             RowBox[{"{", "0", "}"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", "L"}], "}"}]}], "}"}]}], "]"}], "]"}], "]"}]}], 
    "\[IndentingNewLine]", "]"}], "\n", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{"True", ",", "4"}], "}"}], "}"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{
      "Define", " ", "the", " ", "transformation", " ", "between", " ", "the",
        " ", "standard", " ", "and", " ", "cage", " ", "basis"}], ",", " ", 
      RowBox[{"and", " ", "its", " ", 
       RowBox[{"inverse", "/", 
        RowBox[{"transpose", " ", ":"}]}]}]}], ")"}], " ", "*)"}], "\n", 
   RowBox[{"Clear", "[", 
    RowBox[{"modes", ",", "basis", ",", "U"}], "]"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"modes", " ", "=", " ", 
      RowBox[{"list", " ", "of", " ", 
       RowBox[{"cage", " ", "/", " ", "edge"}], " ", "mode", " ", "names"}]}],
      ",", " ", 
     RowBox[{
     "useful", " ", "later", " ", "for", " ", "symbolic", " ", 
      "calculations"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"modes", "=", 
     RowBox[{"Join", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Switch", "[", 
        RowBox[{"bc", ",", "\"\<fullrhombi\>\"", ",", 
         RowBox[{"{", "}"}], ",", "\"\<fullcells\>\"", ",", 
         RowBox[{"{", 
          RowBox[{"e", "[", 
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], "]"}], "}"}]}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"e", "[", 
          RowBox[{"{", 
           RowBox[{"1", ",", "a"}], "}"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"a", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}]}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Flatten", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"w", "[", 
            RowBox[{"{", 
             RowBox[{"j", ",", "a"}], "}"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "2", ",", 
             RowBox[{"L", "-", "1"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"a", ",", 
             RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "]"}], ",", "1"}], 
        "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"e", "[", 
          RowBox[{"{", 
           RowBox[{"L", ",", "a"}], "}"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"a", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}]}], "]"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Switch", "[", 
        RowBox[{"bc", ",", "\"\<fullrhombi\>\"", ",", 
         RowBox[{"{", "}"}], ",", "\"\<fullcells\>\"", ",", 
         RowBox[{"{", 
          RowBox[{"e", "[", 
           RowBox[{"{", 
            RowBox[{"L", ",", "0"}], "}"}], "]"}], "}"}]}], "]"}]}], 
      "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"U", "\[Equal]", "cage2standard"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"U", "=", 
     RowBox[{"Transpose", "[", 
      RowBox[{"modes", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"e", "\[Rule]", "ee"}], ",", 
         RowBox[{"w", "\[Rule]", "ww"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"MatrixForm", "[", "U", "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"U", "\[ConjugateTranspose]"}], ".", "Hfree", ".", "U"}], "//", 
     "FullSimplify"}], "//", "MatrixForm"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "standard", " ", "provides", " ", "the", " ", "list", " ", "of", " ", 
     "standard", " ", "modes", " ", "as", " ", "linear", " ", "combinations", 
     " ", "of", " ", 
     RowBox[{"cage", "/", "edge"}], " ", "modes"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"standard", "=", 
     RowBox[{"Factor", "[", 
      RowBox[{"U", ".", "modes"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"MatrixForm", "[", "standard", "]"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"modes", " ", "=", " ", 
      RowBox[{"list", " ", "of", " ", "single", " ", "site", " ", "names"}]}],
      ",", " ", 
     RowBox[{
     "useful", " ", "later", " ", "for", " ", "symbolic", " ", 
      "calculations"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "one", " ", "could", " ", "also", " ", "use", " ", "the", " ", "notation",
      " ", "of", " ", "indexes"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"basis", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"bos", "[", "ind", "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"ind", ",", "Smin", ",", "Smax"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "cage", " ", "provides", " ", "the", " ", "list", " ", "of", " ", "cage", 
     " ", "modes", " ", "as", " ", "linear", " ", "combinations", " ", "of", 
     " ", "standard", " ", "modes"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"cage", "=", 
     RowBox[{"Factor", "[", 
      RowBox[{
       RowBox[{"U", "\[ConjugateTranspose]"}], ".", "basis"}], "]"}]}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{"MatrixForm", "[", "cage", "]"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "a", " ", "symbolic", " ", "simplification", " ", "of", " ", "symbols"}], 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"conjdagsimpl", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"Conjugate", "[", 
         RowBox[{"e", "[", "aaa_", "]"}], "]"}], "\[Rule]", 
        RowBox[{"edag", "[", "aaa", "]"}]}], ",", 
       RowBox[{
        RowBox[{"Conjugate", "[", 
         RowBox[{"w", "[", "aaa_", "]"}], "]"}], "\[Rule]", 
        RowBox[{"wdag", "[", "aaa", "]"}]}], ",", 
       RowBox[{
        RowBox[{"Conjugate", "[", 
         RowBox[{"bos", "[", "aaa_", "]"}], "]"}], "\[Rule]", 
        RowBox[{"bosdag", "[", "aaa", "]"}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{"FullSimplify", "[", 
       RowBox[{"standard", "\[Conjugate]"}], "]"}], "/.", "conjdagsimpl"}], 
     ";"}], "*)"}], "\n", "\n"}]}]], "Input",
 CellChangeTimes->{
  3.7354485094256067`*^9, 3.738909972029147*^9, {3.738927453915975*^9, 
   3.738927496069787*^9}},
 CellLabel->
  "In[1040]:=",ExpressionUUID->"6e4f3195-69f8-497d-8584-56b1b591dc83"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"True", ",", "15"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.735448518296541*^9, 3.738917699161017*^9, 
  3.738927498569332*^9, 3.739787368925427*^9, 3.739804380021637*^9},
 CellLabel->
  "Out[1042]=",ExpressionUUID->"2bcc527b-b4c6-4103-abc3-8619b7f45e2a"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.735448518296541*^9, 3.738917699161017*^9, 
  3.738927498569332*^9, 3.739787368925427*^9, 3.739804380033786*^9},
 CellLabel->
  "Out[1043]=",ExpressionUUID->"e08bd6a6-8646-4163-b46e-c05abd48feae"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"True", ",", "15"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.735448518296541*^9, 3.738917699161017*^9, 
  3.738927498569332*^9, 3.739787368925427*^9, 3.7398043800399446`*^9},
 CellLabel->
  "Out[1044]=",ExpressionUUID->"87488a20-c3be-44da-a82f-3f8c14b2a20d"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{3.735448518296541*^9, 3.738917699161017*^9, 
  3.738927498569332*^9, 3.739787368925427*^9, 3.7398043800464783`*^9},
 CellLabel->
  "Out[1045]=",ExpressionUUID->"be6867f5-7b6b-437d-8384-a77666d6d1e6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"True", ",", "4"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.735448518296541*^9, 3.738917699161017*^9, 
  3.738927498569332*^9, 3.739787368925427*^9, 3.739804380052754*^9},
 CellLabel->
  "Out[1048]=",ExpressionUUID->"1981c438-d809-4342-bfbd-b47a3aa37b26"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"True", ",", "4"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.735448518296541*^9, 3.738917699161017*^9, 
  3.738927498569332*^9, 3.739787368925427*^9, 3.739804380060063*^9},
 CellLabel->
  "Out[1050]=",ExpressionUUID->"405c0bde-c2c1-4159-8530-0fa8858c8507"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox["1", 
       SqrtBox["2"]], 
      RowBox[{"-", 
       FractionBox["1", 
        SqrtBox["2"]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0"},
     {
      FractionBox["1", "2"], 
      FractionBox["1", "2"], 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]]}], 
      FractionBox["1", "2"], 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {
      FractionBox["1", "2"], 
      FractionBox["1", "2"], 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["2"]}]], 
      RowBox[{"-", 
       FractionBox["1", "2"]}], 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["2"]}]], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", 
      FractionBox["1", 
       SqrtBox["2"]], "0", 
      RowBox[{"-", 
       FractionBox["1", 
        SqrtBox["2"]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0"},
     {"0", "0", 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["2"]}]], 
      FractionBox["1", "2"], 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["2"]}]], 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]]}], 
      FractionBox["1", "2"], 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["2"]}]], 
      FractionBox["1", "2"], 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["2"]}]], 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["2"]}]], 
      RowBox[{"-", 
       FractionBox["1", "2"]}], 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["2"]}]], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "0", "0", "0", 
      FractionBox["1", 
       SqrtBox["2"]], "0", 
      RowBox[{"-", 
       FractionBox["1", 
        SqrtBox["2"]]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "0", "0", "0", 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["2"]}]], 
      FractionBox["1", "2"], 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["2"]}]], 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]]}], 
      FractionBox["1", "2"], 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]]}], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["2"]}]], 
      FractionBox["1", "2"], 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["2"]}]], 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["2"]}]], 
      RowBox[{"-", 
       FractionBox["1", "2"]}], 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["2"]}]], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      FractionBox["1", 
       SqrtBox["2"]], "0", 
      RowBox[{"-", 
       FractionBox["1", 
        SqrtBox["2"]]}], "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["2"]}]], 
      FractionBox["1", "2"], 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["2"]}]], 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]]}], 
      FractionBox["1", "2"], 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]]}], "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["2"]}]], 
      FractionBox["1", "2"], 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["2"]}]], 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["2"]}]], 
      RowBox[{"-", 
       FractionBox["1", "2"]}], 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["2"]}]], "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      FractionBox["1", 
       SqrtBox["2"]], "0", 
      RowBox[{"-", 
       FractionBox["1", 
        SqrtBox["2"]]}], "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["2"]}]], 
      FractionBox["1", "2"], 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["2"]}]], 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]]}], 
      FractionBox["1", "2"], 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"2", " ", 
         SqrtBox["2"]}]]}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["2"]}]], 
      FractionBox["1", "2"], 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["2"]}]], 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["2"]}]], 
      RowBox[{"-", 
       FractionBox["1", "2"]}], 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["2"]}]], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      FractionBox["1", 
       SqrtBox["2"]], "0", 
      RowBox[{"-", 
       FractionBox["1", 
        SqrtBox["2"]]}], "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["2"]}]], 
      FractionBox["1", "2"], 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["2"]}]], 
      RowBox[{"-", 
       FractionBox["1", "2"]}], 
      RowBox[{"-", 
       FractionBox["1", "2"]}]},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["2"]}]], 
      FractionBox["1", "2"], 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["2"]}]], 
      FractionBox["1", "2"], 
      FractionBox["1", "2"]},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", 
      FractionBox["1", 
       SqrtBox["2"]], 
      RowBox[{"-", 
       FractionBox["1", 
        SqrtBox["2"]]}]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[
   SparseArray[
    Automatic, {19, 19}, 0, {
     1, {{0, 2, 7, 12, 14, 20, 26, 28, 34, 40, 42, 48, 54, 56, 62, 68, 70, 75,
        80, 82}, {{1}, {2}, {1}, {2}, {3}, {4}, {5}, {1}, {2}, {3}, {4}, {
       5}, {3}, {5}, {3}, {4}, {5}, {6}, {7}, {8}, {3}, {4}, {5}, {6}, {7}, {
       8}, {6}, {8}, {6}, {7}, {8}, {9}, {10}, {11}, {6}, {7}, {8}, {9}, {
       10}, {11}, {9}, {11}, {9}, {10}, {11}, {12}, {13}, {14}, {9}, {10}, {
       11}, {12}, {13}, {14}, {12}, {14}, {12}, {13}, {14}, {15}, {16}, {
       17}, {12}, {13}, {14}, {15}, {16}, {17}, {15}, {17}, {15}, {16}, {
       17}, {18}, {19}, {15}, {16}, {17}, {18}, {19}, {18}, {19}}}, {
      2^Rational[-1, 2], -2^Rational[-1, 2], Rational[1, 2], Rational[1, 2], 
       Rational[-1, 2] 2^Rational[-1, 2], Rational[1, 2], Rational[-1, 2] 
       2^Rational[-1, 2], Rational[1, 2], Rational[1, 2], Rational[1, 2] 
       2^Rational[-1, 2], Rational[-1, 2], Rational[1, 2] 2^Rational[-1, 2], 
       2^Rational[-1, 2], -2^Rational[-1, 2], Rational[1, 2] 
       2^Rational[-1, 2], Rational[1, 2], Rational[1, 2] 2^Rational[-1, 2], 
       Rational[-1, 2] 2^Rational[-1, 2], Rational[1, 2], Rational[-1, 2] 
       2^Rational[-1, 2], Rational[1, 2] 2^Rational[-1, 2], Rational[1, 2], 
       Rational[1, 2] 2^Rational[-1, 2], Rational[1, 2] 2^Rational[-1, 2], 
       Rational[-1, 2], Rational[1, 2] 2^Rational[-1, 2], 2^
       Rational[-1, 2], -2^Rational[-1, 2], Rational[1, 2] 2^Rational[-1, 2], 
       Rational[1, 2], Rational[1, 2] 2^Rational[-1, 2], Rational[-1, 2] 
       2^Rational[-1, 2], Rational[1, 2], Rational[-1, 2] 2^Rational[-1, 2], 
       Rational[1, 2] 2^Rational[-1, 2], Rational[1, 2], Rational[1, 2] 
       2^Rational[-1, 2], Rational[1, 2] 2^Rational[-1, 2], Rational[-1, 2], 
       Rational[1, 2] 2^Rational[-1, 2], 2^
       Rational[-1, 2], -2^Rational[-1, 2], Rational[1, 2] 2^Rational[-1, 2], 
       Rational[1, 2], Rational[1, 2] 2^Rational[-1, 2], Rational[-1, 2] 
       2^Rational[-1, 2], Rational[1, 2], Rational[-1, 2] 2^Rational[-1, 2], 
       Rational[1, 2] 2^Rational[-1, 2], Rational[1, 2], Rational[1, 2] 
       2^Rational[-1, 2], Rational[1, 2] 2^Rational[-1, 2], Rational[-1, 2], 
       Rational[1, 2] 2^Rational[-1, 2], 2^
       Rational[-1, 2], -2^Rational[-1, 2], Rational[1, 2] 2^Rational[-1, 2], 
       Rational[1, 2], Rational[1, 2] 2^Rational[-1, 2], Rational[-1, 2] 
       2^Rational[-1, 2], Rational[1, 2], Rational[-1, 2] 2^Rational[-1, 2], 
       Rational[1, 2] 2^Rational[-1, 2], Rational[1, 2], Rational[1, 2] 
       2^Rational[-1, 2], Rational[1, 2] 2^Rational[-1, 2], Rational[-1, 2], 
       Rational[1, 2] 2^Rational[-1, 2], 2^
       Rational[-1, 2], -2^Rational[-1, 2], Rational[1, 2] 2^Rational[-1, 2], 
       Rational[1, 2], Rational[1, 2] 2^Rational[-1, 2], Rational[-1, 2], 
       Rational[-1, 2], Rational[1, 2] 2^Rational[-1, 2], Rational[1, 2], 
       Rational[1, 2] 2^Rational[-1, 2], Rational[1, 2], Rational[1, 2], 2^
       Rational[-1, 2], -2^Rational[-1, 2]}}]]]]], "Output",
 CellChangeTimes->{3.735448518296541*^9, 3.738917699161017*^9, 
  3.738927498569332*^9, 3.739787368925427*^9, 3.739804380069127*^9},
 CellLabel->
  "Out[1054]//MatrixForm=",ExpressionUUID->"08390b5c-a55f-4999-8c61-\
f3107cfc1040"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"-", 
       SqrtBox["2"]}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      SqrtBox["2"], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", 
      RowBox[{"-", "2"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "2", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", 
      RowBox[{"-", "2"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "2", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", "2"}], "0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "2", "0", "0", "0", 
      "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", "2"}], "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "2", 
      "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      RowBox[{"-", "2"}], "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "2", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", 
      RowBox[{"-", 
       SqrtBox["2"]}], "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0", "0", "0", "0", 
      SqrtBox["2"]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[
   SparseArray[
    Automatic, {19, 19}, 0, {
     1, {{0, 5, 10, 18, 24, 32, 41, 47, 56, 65, 71, 80, 89, 95, 104, 112, 118,
        126, 131, 136}, {{1}, {2}, {3}, {4}, {5}, {1}, {2}, {3}, {4}, {5}, {
       3}, {5}, {1}, {2}, {4}, {6}, {7}, {8}, {3}, {5}, {1}, {2}, {6}, {8}, {
       3}, {5}, {1}, {2}, {4}, {6}, {7}, {8}, {3}, {5}, {6}, {8}, {4}, {7}, {
       9}, {10}, {11}, {3}, {5}, {6}, {8}, {9}, {11}, {3}, {5}, {6}, {8}, {
       4}, {7}, {9}, {10}, {11}, {6}, {8}, {9}, {11}, {7}, {10}, {12}, {13}, {
       14}, {6}, {8}, {9}, {11}, {12}, {14}, {6}, {8}, {9}, {11}, {7}, {10}, {
       12}, {13}, {14}, {9}, {11}, {12}, {14}, {10}, {13}, {15}, {16}, {17}, {
       9}, {11}, {12}, {14}, {15}, {17}, {9}, {11}, {12}, {14}, {10}, {13}, {
       15}, {16}, {17}, {12}, {14}, {15}, {17}, {13}, {16}, {18}, {19}, {
       12}, {14}, {15}, {17}, {18}, {19}, {12}, {14}, {15}, {17}, {13}, {
       16}, {18}, {19}, {18}, {19}, {15}, {17}, {16}, {18}, {19}, {15}, {
       17}, {16}}}, {-2^Rational[1, 2], 0, 0, 0, 0, 0, 2^Rational[1, 2], 0, 0,
        0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 0, 0, 
       0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 0, 
       0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 0, 
       0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 
       0, 0, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 0, 0, 
       0, 0, -2^Rational[1, 2], 0, 0, 0, 0, 0, 2^Rational[1, 2], 0, 0, 
       0}}]]]]], "Output",
 CellChangeTimes->{3.735448518296541*^9, 3.738917699161017*^9, 
  3.738927498569332*^9, 3.739787368925427*^9, 3.739804380076207*^9},
 CellLabel->
  "Out[1055]//MatrixForm=",ExpressionUUID->"d7b1cd05-fd32-44ed-9348-\
d0418c6dc474"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       FractionBox[
        RowBox[{
         RowBox[{"e", "[", 
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"-", "1"}]}], "}"}], "]"}], "-", 
         RowBox[{"e", "[", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1"}], "}"}], "]"}]}], 
        SqrtBox["2"]]},
      {
       RowBox[{
        FractionBox["1", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"e", "[", 
            RowBox[{"{", 
             RowBox[{"1", ",", 
              RowBox[{"-", "1"}]}], "}"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"e", "[", 
            RowBox[{"{", 
             RowBox[{"1", ",", "1"}], "}"}], "]"}]}], "-", 
          RowBox[{
           SqrtBox["2"], " ", 
           RowBox[{"w", "[", 
            RowBox[{"{", 
             RowBox[{"2", ",", 
              RowBox[{"-", "1"}]}], "}"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"w", "[", 
            RowBox[{"{", 
             RowBox[{"2", ",", "0"}], "}"}], "]"}]}], "-", 
          RowBox[{
           SqrtBox["2"], " ", 
           RowBox[{"w", "[", 
            RowBox[{"{", 
             RowBox[{"2", ",", "1"}], "}"}], "]"}]}]}], ")"}]}]},
      {
       RowBox[{
        FractionBox["1", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"e", "[", 
            RowBox[{"{", 
             RowBox[{"1", ",", 
              RowBox[{"-", "1"}]}], "}"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"e", "[", 
            RowBox[{"{", 
             RowBox[{"1", ",", "1"}], "}"}], "]"}]}], "+", 
          RowBox[{
           SqrtBox["2"], " ", 
           RowBox[{"w", "[", 
            RowBox[{"{", 
             RowBox[{"2", ",", 
              RowBox[{"-", "1"}]}], "}"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"w", "[", 
            RowBox[{"{", 
             RowBox[{"2", ",", "0"}], "}"}], "]"}]}], "+", 
          RowBox[{
           SqrtBox["2"], " ", 
           RowBox[{"w", "[", 
            RowBox[{"{", 
             RowBox[{"2", ",", "1"}], "}"}], "]"}]}]}], ")"}]}]},
      {
       FractionBox[
        RowBox[{
         RowBox[{"w", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", 
            RowBox[{"-", "1"}]}], "}"}], "]"}], "-", 
         RowBox[{"w", "[", 
          RowBox[{"{", 
           RowBox[{"2", ",", "1"}], "}"}], "]"}]}], 
        SqrtBox["2"]]},
      {
       RowBox[{
        FractionBox["1", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SqrtBox["2"], " ", 
           RowBox[{"w", "[", 
            RowBox[{"{", 
             RowBox[{"2", ",", 
              RowBox[{"-", "1"}]}], "}"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"w", "[", 
            RowBox[{"{", 
             RowBox[{"2", ",", "0"}], "}"}], "]"}]}], "+", 
          RowBox[{
           SqrtBox["2"], " ", 
           RowBox[{"w", "[", 
            RowBox[{"{", 
             RowBox[{"2", ",", "1"}], "}"}], "]"}]}], "-", 
          RowBox[{
           SqrtBox["2"], " ", 
           RowBox[{"w", "[", 
            RowBox[{"{", 
             RowBox[{"3", ",", 
              RowBox[{"-", "1"}]}], "}"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"w", "[", 
            RowBox[{"{", 
             RowBox[{"3", ",", "0"}], "}"}], "]"}]}], "-", 
          RowBox[{
           SqrtBox["2"], " ", 
           RowBox[{"w", "[", 
            RowBox[{"{", 
             RowBox[{"3", ",", "1"}], "}"}], "]"}]}]}], ")"}]}]},
      {
       RowBox[{
        FractionBox["1", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SqrtBox["2"], " ", 
           RowBox[{"w", "[", 
            RowBox[{"{", 
             RowBox[{"2", ",", 
              RowBox[{"-", "1"}]}], "}"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"w", "[", 
            RowBox[{"{", 
             RowBox[{"2", ",", "0"}], "}"}], "]"}]}], "+", 
          RowBox[{
           SqrtBox["2"], " ", 
           RowBox[{"w", "[", 
            RowBox[{"{", 
             RowBox[{"2", ",", "1"}], "}"}], "]"}]}], "+", 
          RowBox[{
           SqrtBox["2"], " ", 
           RowBox[{"w", "[", 
            RowBox[{"{", 
             RowBox[{"3", ",", 
              RowBox[{"-", "1"}]}], "}"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"w", "[", 
            RowBox[{"{", 
             RowBox[{"3", ",", "0"}], "}"}], "]"}]}], "+", 
          RowBox[{
           SqrtBox["2"], " ", 
           RowBox[{"w", "[", 
            RowBox[{"{", 
             RowBox[{"3", ",", "1"}], "}"}], "]"}]}]}], ")"}]}]},
      {
       FractionBox[
        RowBox[{
         RowBox[{"w", "[", 
          RowBox[{"{", 
           RowBox[{"3", ",", 
            RowBox[{"-", "1"}]}], "}"}], "]"}], "-", 
         RowBox[{"w", "[", 
          RowBox[{"{", 
           RowBox[{"3", ",", "1"}], "}"}], "]"}]}], 
        SqrtBox["2"]]},
      {
       RowBox[{
        FractionBox["1", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SqrtBox["2"], " ", 
           RowBox[{"w", "[", 
            RowBox[{"{", 
             RowBox[{"3", ",", 
              RowBox[{"-", "1"}]}], "}"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"w", "[", 
            RowBox[{"{", 
             RowBox[{"3", ",", "0"}], "}"}], "]"}]}], "+", 
          RowBox[{
           SqrtBox["2"], " ", 
           RowBox[{"w", "[", 
            RowBox[{"{", 
             RowBox[{"3", ",", "1"}], "}"}], "]"}]}], "-", 
          RowBox[{
           SqrtBox["2"], " ", 
           RowBox[{"w", "[", 
            RowBox[{"{", 
             RowBox[{"4", ",", 
              RowBox[{"-", "1"}]}], "}"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"w", "[", 
            RowBox[{"{", 
             RowBox[{"4", ",", "0"}], "}"}], "]"}]}], "-", 
          RowBox[{
           SqrtBox["2"], " ", 
           RowBox[{"w", "[", 
            RowBox[{"{", 
             RowBox[{"4", ",", "1"}], "}"}], "]"}]}]}], ")"}]}]},
      {
       RowBox[{
        FractionBox["1", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SqrtBox["2"], " ", 
           RowBox[{"w", "[", 
            RowBox[{"{", 
             RowBox[{"3", ",", 
              RowBox[{"-", "1"}]}], "}"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"w", "[", 
            RowBox[{"{", 
             RowBox[{"3", ",", "0"}], "}"}], "]"}]}], "+", 
          RowBox[{
           SqrtBox["2"], " ", 
           RowBox[{"w", "[", 
            RowBox[{"{", 
             RowBox[{"3", ",", "1"}], "}"}], "]"}]}], "+", 
          RowBox[{
           SqrtBox["2"], " ", 
           RowBox[{"w", "[", 
            RowBox[{"{", 
             RowBox[{"4", ",", 
              RowBox[{"-", "1"}]}], "}"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"w", "[", 
            RowBox[{"{", 
             RowBox[{"4", ",", "0"}], "}"}], "]"}]}], "+", 
          RowBox[{
           SqrtBox["2"], " ", 
           RowBox[{"w", "[", 
            RowBox[{"{", 
             RowBox[{"4", ",", "1"}], "}"}], "]"}]}]}], ")"}]}]},
      {
       FractionBox[
        RowBox[{
         RowBox[{"w", "[", 
          RowBox[{"{", 
           RowBox[{"4", ",", 
            RowBox[{"-", "1"}]}], "}"}], "]"}], "-", 
         RowBox[{"w", "[", 
          RowBox[{"{", 
           RowBox[{"4", ",", "1"}], "}"}], "]"}]}], 
        SqrtBox["2"]]},
      {
       RowBox[{
        FractionBox["1", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SqrtBox["2"], " ", 
           RowBox[{"w", "[", 
            RowBox[{"{", 
             RowBox[{"4", ",", 
              RowBox[{"-", "1"}]}], "}"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"w", "[", 
            RowBox[{"{", 
             RowBox[{"4", ",", "0"}], "}"}], "]"}]}], "+", 
          RowBox[{
           SqrtBox["2"], " ", 
           RowBox[{"w", "[", 
            RowBox[{"{", 
             RowBox[{"4", ",", "1"}], "}"}], "]"}]}], "-", 
          RowBox[{
           SqrtBox["2"], " ", 
           RowBox[{"w", "[", 
            RowBox[{"{", 
             RowBox[{"5", ",", 
              RowBox[{"-", "1"}]}], "}"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"w", "[", 
            RowBox[{"{", 
             RowBox[{"5", ",", "0"}], "}"}], "]"}]}], "-", 
          RowBox[{
           SqrtBox["2"], " ", 
           RowBox[{"w", "[", 
            RowBox[{"{", 
             RowBox[{"5", ",", "1"}], "}"}], "]"}]}]}], ")"}]}]},
      {
       RowBox[{
        FractionBox["1", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SqrtBox["2"], " ", 
           RowBox[{"w", "[", 
            RowBox[{"{", 
             RowBox[{"4", ",", 
              RowBox[{"-", "1"}]}], "}"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"w", "[", 
            RowBox[{"{", 
             RowBox[{"4", ",", "0"}], "}"}], "]"}]}], "+", 
          RowBox[{
           SqrtBox["2"], " ", 
           RowBox[{"w", "[", 
            RowBox[{"{", 
             RowBox[{"4", ",", "1"}], "}"}], "]"}]}], "+", 
          RowBox[{
           SqrtBox["2"], " ", 
           RowBox[{"w", "[", 
            RowBox[{"{", 
             RowBox[{"5", ",", 
              RowBox[{"-", "1"}]}], "}"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"w", "[", 
            RowBox[{"{", 
             RowBox[{"5", ",", "0"}], "}"}], "]"}]}], "+", 
          RowBox[{
           SqrtBox["2"], " ", 
           RowBox[{"w", "[", 
            RowBox[{"{", 
             RowBox[{"5", ",", "1"}], "}"}], "]"}]}]}], ")"}]}]},
      {
       FractionBox[
        RowBox[{
         RowBox[{"w", "[", 
          RowBox[{"{", 
           RowBox[{"5", ",", 
            RowBox[{"-", "1"}]}], "}"}], "]"}], "-", 
         RowBox[{"w", "[", 
          RowBox[{"{", 
           RowBox[{"5", ",", "1"}], "}"}], "]"}]}], 
        SqrtBox["2"]]},
      {
       RowBox[{
        FractionBox["1", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SqrtBox["2"], " ", 
           RowBox[{"w", "[", 
            RowBox[{"{", 
             RowBox[{"5", ",", 
              RowBox[{"-", "1"}]}], "}"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"w", "[", 
            RowBox[{"{", 
             RowBox[{"5", ",", "0"}], "}"}], "]"}]}], "+", 
          RowBox[{
           SqrtBox["2"], " ", 
           RowBox[{"w", "[", 
            RowBox[{"{", 
             RowBox[{"5", ",", "1"}], "}"}], "]"}]}], "-", 
          RowBox[{
           SqrtBox["2"], " ", 
           RowBox[{"w", "[", 
            RowBox[{"{", 
             RowBox[{"6", ",", 
              RowBox[{"-", "1"}]}], "}"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"w", "[", 
            RowBox[{"{", 
             RowBox[{"6", ",", "0"}], "}"}], "]"}]}], "-", 
          RowBox[{
           SqrtBox["2"], " ", 
           RowBox[{"w", "[", 
            RowBox[{"{", 
             RowBox[{"6", ",", "1"}], "}"}], "]"}]}]}], ")"}]}]},
      {
       RowBox[{
        FractionBox["1", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SqrtBox["2"], " ", 
           RowBox[{"w", "[", 
            RowBox[{"{", 
             RowBox[{"5", ",", 
              RowBox[{"-", "1"}]}], "}"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"w", "[", 
            RowBox[{"{", 
             RowBox[{"5", ",", "0"}], "}"}], "]"}]}], "+", 
          RowBox[{
           SqrtBox["2"], " ", 
           RowBox[{"w", "[", 
            RowBox[{"{", 
             RowBox[{"5", ",", "1"}], "}"}], "]"}]}], "+", 
          RowBox[{
           SqrtBox["2"], " ", 
           RowBox[{"w", "[", 
            RowBox[{"{", 
             RowBox[{"6", ",", 
              RowBox[{"-", "1"}]}], "}"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"w", "[", 
            RowBox[{"{", 
             RowBox[{"6", ",", "0"}], "}"}], "]"}]}], "+", 
          RowBox[{
           SqrtBox["2"], " ", 
           RowBox[{"w", "[", 
            RowBox[{"{", 
             RowBox[{"6", ",", "1"}], "}"}], "]"}]}]}], ")"}]}]},
      {
       FractionBox[
        RowBox[{
         RowBox[{"w", "[", 
          RowBox[{"{", 
           RowBox[{"6", ",", 
            RowBox[{"-", "1"}]}], "}"}], "]"}], "-", 
         RowBox[{"w", "[", 
          RowBox[{"{", 
           RowBox[{"6", ",", "1"}], "}"}], "]"}]}], 
        SqrtBox["2"]]},
      {
       RowBox[{
        FractionBox["1", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           RowBox[{"e", "[", 
            RowBox[{"{", 
             RowBox[{"7", ",", 
              RowBox[{"-", "1"}]}], "}"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"e", "[", 
            RowBox[{"{", 
             RowBox[{"7", ",", "1"}], "}"}], "]"}]}], "+", 
          RowBox[{
           SqrtBox["2"], " ", 
           RowBox[{"w", "[", 
            RowBox[{"{", 
             RowBox[{"6", ",", 
              RowBox[{"-", "1"}]}], "}"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"w", "[", 
            RowBox[{"{", 
             RowBox[{"6", ",", "0"}], "}"}], "]"}]}], "+", 
          RowBox[{
           SqrtBox["2"], " ", 
           RowBox[{"w", "[", 
            RowBox[{"{", 
             RowBox[{"6", ",", "1"}], "}"}], "]"}]}]}], ")"}]}]},
      {
       RowBox[{
        FractionBox["1", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"e", "[", 
            RowBox[{"{", 
             RowBox[{"7", ",", 
              RowBox[{"-", "1"}]}], "}"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"e", "[", 
            RowBox[{"{", 
             RowBox[{"7", ",", "1"}], "}"}], "]"}]}], "+", 
          RowBox[{
           SqrtBox["2"], " ", 
           RowBox[{"w", "[", 
            RowBox[{"{", 
             RowBox[{"6", ",", 
              RowBox[{"-", "1"}]}], "}"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"w", "[", 
            RowBox[{"{", 
             RowBox[{"6", ",", "0"}], "}"}], "]"}]}], "+", 
          RowBox[{
           SqrtBox["2"], " ", 
           RowBox[{"w", "[", 
            RowBox[{"{", 
             RowBox[{"6", ",", "1"}], "}"}], "]"}]}]}], ")"}]}]},
      {
       FractionBox[
        RowBox[{
         RowBox[{"e", "[", 
          RowBox[{"{", 
           RowBox[{"7", ",", 
            RowBox[{"-", "1"}]}], "}"}], "]"}], "-", 
         RowBox[{"e", "[", 
          RowBox[{"{", 
           RowBox[{"7", ",", "1"}], "}"}], "]"}]}], 
        SqrtBox["2"]]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.735448518296541*^9, 3.738917699161017*^9, 
  3.738927498569332*^9, 3.739787368925427*^9, 3.7398043800857077`*^9},
 CellLabel->
  "Out[1057]//MatrixForm=",ExpressionUUID->"00fe82ba-c141-4e08-bf70-\
85f45af9be62"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", 
   TagBox[GridBox[{
      {
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SqrtBox["2"], " ", 
           RowBox[{"bos", "[", "1", "]"}]}], "+", 
          RowBox[{"bos", "[", "2", "]"}], "+", 
          RowBox[{"bos", "[", "3", "]"}]}], ")"}]}]},
      {
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            SqrtBox["2"]}], " ", 
           RowBox[{"bos", "[", "1", "]"}]}], "+", 
          RowBox[{"bos", "[", "2", "]"}], "+", 
          RowBox[{"bos", "[", "3", "]"}]}], ")"}]}]},
      {
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"bos", "[", "2", "]"}], "-", 
          RowBox[{"bos", "[", "3", "]"}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"bos", "[", "4", "]"}]}], "-", 
          RowBox[{"bos", "[", "5", "]"}], "-", 
          RowBox[{"bos", "[", "6", "]"}]}], 
         RowBox[{"2", " ", 
          SqrtBox["2"]}]]}]},
      {
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"bos", "[", "2", "]"}], "-", 
          RowBox[{"bos", "[", "3", "]"}], "+", 
          RowBox[{"bos", "[", "5", "]"}], "+", 
          RowBox[{"bos", "[", "6", "]"}]}], ")"}]}]},
      {
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"bos", "[", "2", "]"}], "-", 
          RowBox[{"bos", "[", "3", "]"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"bos", "[", "4", "]"}]}], "-", 
          RowBox[{"bos", "[", "5", "]"}], "-", 
          RowBox[{"bos", "[", "6", "]"}]}], 
         RowBox[{"2", " ", 
          SqrtBox["2"]}]]}]},
      {
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"bos", "[", "5", "]"}], "-", 
          RowBox[{"bos", "[", "6", "]"}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"bos", "[", "7", "]"}]}], "-", 
          RowBox[{"bos", "[", "8", "]"}], "-", 
          RowBox[{"bos", "[", "9", "]"}]}], 
         RowBox[{"2", " ", 
          SqrtBox["2"]}]]}]},
      {
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"bos", "[", "5", "]"}], "-", 
          RowBox[{"bos", "[", "6", "]"}], "+", 
          RowBox[{"bos", "[", "8", "]"}], "+", 
          RowBox[{"bos", "[", "9", "]"}]}], ")"}]}]},
      {
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"bos", "[", "5", "]"}], "-", 
          RowBox[{"bos", "[", "6", "]"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"bos", "[", "7", "]"}]}], "-", 
          RowBox[{"bos", "[", "8", "]"}], "-", 
          RowBox[{"bos", "[", "9", "]"}]}], 
         RowBox[{"2", " ", 
          SqrtBox["2"]}]]}]},
      {
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"bos", "[", "8", "]"}], "-", 
          RowBox[{"bos", "[", "9", "]"}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"bos", "[", "10", "]"}]}], "-", 
          RowBox[{"bos", "[", "11", "]"}], "-", 
          RowBox[{"bos", "[", "12", "]"}]}], 
         RowBox[{"2", " ", 
          SqrtBox["2"]}]]}]},
      {
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"bos", "[", "8", "]"}], "-", 
          RowBox[{"bos", "[", "9", "]"}], "+", 
          RowBox[{"bos", "[", "11", "]"}], "+", 
          RowBox[{"bos", "[", "12", "]"}]}], ")"}]}]},
      {
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"bos", "[", "8", "]"}], "-", 
          RowBox[{"bos", "[", "9", "]"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"bos", "[", "10", "]"}]}], "-", 
          RowBox[{"bos", "[", "11", "]"}], "-", 
          RowBox[{"bos", "[", "12", "]"}]}], 
         RowBox[{"2", " ", 
          SqrtBox["2"]}]]}]},
      {
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"bos", "[", "11", "]"}], "-", 
          RowBox[{"bos", "[", "12", "]"}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"bos", "[", "13", "]"}]}], "-", 
          RowBox[{"bos", "[", "14", "]"}], "-", 
          RowBox[{"bos", "[", "15", "]"}]}], 
         RowBox[{"2", " ", 
          SqrtBox["2"]}]]}]},
      {
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"bos", "[", "11", "]"}], "-", 
          RowBox[{"bos", "[", "12", "]"}], "+", 
          RowBox[{"bos", "[", "14", "]"}], "+", 
          RowBox[{"bos", "[", "15", "]"}]}], ")"}]}]},
      {
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"bos", "[", "11", "]"}], "-", 
          RowBox[{"bos", "[", "12", "]"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"bos", "[", "13", "]"}]}], "-", 
          RowBox[{"bos", "[", "14", "]"}], "-", 
          RowBox[{"bos", "[", "15", "]"}]}], 
         RowBox[{"2", " ", 
          SqrtBox["2"]}]]}]},
      {
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"bos", "[", "14", "]"}], "-", 
          RowBox[{"bos", "[", "15", "]"}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"bos", "[", "16", "]"}]}], "-", 
          RowBox[{"bos", "[", "17", "]"}], "-", 
          RowBox[{"bos", "[", "18", "]"}]}], 
         RowBox[{"2", " ", 
          SqrtBox["2"]}]]}]},
      {
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"bos", "[", "14", "]"}], "-", 
          RowBox[{"bos", "[", "15", "]"}], "+", 
          RowBox[{"bos", "[", "17", "]"}], "+", 
          RowBox[{"bos", "[", "18", "]"}]}], ")"}]}]},
      {
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{"bos", "[", "14", "]"}], "-", 
          RowBox[{"bos", "[", "15", "]"}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"bos", "[", "16", "]"}]}], "-", 
          RowBox[{"bos", "[", "17", "]"}], "-", 
          RowBox[{"bos", "[", "18", "]"}]}], 
         RowBox[{"2", " ", 
          SqrtBox["2"]}]]}]},
      {
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"bos", "[", "17", "]"}]}], "+", 
          RowBox[{"bos", "[", "18", "]"}], "+", 
          RowBox[{
           SqrtBox["2"], " ", 
           RowBox[{"bos", "[", "19", "]"}]}]}], ")"}]}]},
      {
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           RowBox[{"bos", "[", "17", "]"}]}], "+", 
          RowBox[{"bos", "[", "18", "]"}], "-", 
          RowBox[{
           SqrtBox["2"], " ", 
           RowBox[{"bos", "[", "19", "]"}]}]}], ")"}]}]}
     },
     GridBoxAlignment->{
      "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}},
        "RowsIndexed" -> {}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.5599999999999999]}, 
         Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}, "RowsIndexed" -> {}}],
    Column], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.735448518296541*^9, 3.738917699161017*^9, 
  3.738927498569332*^9, 3.739787368925427*^9, 3.7398043800930853`*^9},
 CellLabel->
  "Out[1060]//MatrixForm=",ExpressionUUID->"0f7c34e7-dc4a-4ef9-9c45-\
45969d4c19f9"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["\<\
Computing interaction terms & symmetries in the AB-cages basis, see \
Vidal-Doucot PRL Eqs. 3-5\
\>", "Subsection",
 CellChangeTimes->{
  3.7354486793617287`*^9, {3.7389177490306063`*^9, 
   3.73891774951369*^9}},ExpressionUUID->"fa8f64b7-26f5-42e9-b5f3-\
ad5d663692a6"],

Cell[TextData[StyleBox["Computing interaction terms & symmetries in the \
AB-cage basis, see Eqs. 3-5 in B. Dou\[CCedilla]ot and J. Vidal, Phys. Rev. \
Lett. 88, 227005 (2002), Ref. [41] .",
 FontColor->RGBColor[0.5, 0, 0.5]]], "Text",
 CellChangeTimes->{{3.7389101728199377`*^9, 3.738910185429122*^9}, {
  3.738927541215596*^9, 3.738927551937739*^9}, {3.738927636071206*^9, 
  3.7389276858253803`*^9}},ExpressionUUID->"89bba697-4bb2-47e3-8111-\
adde1c129c37"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
     "We", " ", "compute", " ", "here", " ", "the", " ", "density", " ", 
      "and", " ", "the", " ", "on"}], "-", 
     RowBox[{
     "site", " ", "interaction", " ", "operators", " ", "in", " ", "the", " ",
       "new", " ", "basis"}]}], ",", " ", "\[IndentingNewLine]", 
    RowBox[{"normal", " ", "ordering", " ", "is", " ", "assumed"}], ",", " ", 
    
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"i", ".", "e", ".", " ", "all"}], " ", "dag", " ", "come", " ",
        "before", " ", "all", " ", "non"}], "-", "dag"}], "..."}]}], "*)"}], 
  "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"density", "[", "ind_", "]"}], ":=", 
    RowBox[{
     RowBox[{"Expand", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"standard", "[", 
         RowBox[{"[", 
          RowBox[{"ind", "-", "Smin", "+", "1"}], "]"}], "]"}], 
        "\[Conjugate]"}], 
       RowBox[{"standard", "[", 
        RowBox[{"[", 
         RowBox[{"ind", "-", "Smin", "+", "1"}], "]"}], "]"}]}], "]"}], "/.", 
     "conjdagsimpl"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"interaction", "[", "ind_", "]"}], ":=", 
    RowBox[{
     RowBox[{"Expand", "[", 
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{
        RowBox[{"standard", "[", 
         RowBox[{"[", 
          RowBox[{"ind", "-", "Smin", "+", "1"}], "]"}], "]"}], 
        "\[Conjugate]"}], 
       RowBox[{
        RowBox[{"standard", "[", 
         RowBox[{"[", 
          RowBox[{"ind", "-", "Smin", "+", "1"}], "]"}], "]"}], 
        "\[Conjugate]"}], 
       RowBox[{"standard", "[", 
        RowBox[{"[", 
         RowBox[{"ind", "-", "Smin", "+", "1"}], "]"}], "]"}], 
       RowBox[{"standard", "[", 
        RowBox[{"[", 
         RowBox[{"ind", "-", "Smin", "+", "1"}], "]"}], "]"}]}], "]"}], "/.", 
     "conjdagsimpl"}]}], "\[IndentingNewLine]", "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "Let", " ", "us", " ", "have", " ", "a", " ", "closer", " ", "look", " ",
       "to", " ", "the", " ", "Hubbard", " ", "on"}], "-", 
     RowBox[{"site", " ", 
      RowBox[{"interaction", ":", " ", 
       RowBox[{
       "sum", " ", "it", " ", "over", " ", "the", " ", "three", " ", "sites", 
        " ", "around", " ", "a", " ", "rhombus"}]}]}]}], "*)"}], "\n", 
   "\[IndentingNewLine]", 
   RowBox[{"Do", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"Print", "[", 
       RowBox[{"\"\<Rhombus index \>\"", ",", "jj"}], "]"}], ";", 
      RowBox[{"(*", 
       RowBox[{"cycle", " ", "on", " ", "rhombus", " ", "index"}], "*)"}], 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"ind0", "=", 
       RowBox[{"enc", "[", 
        RowBox[{"{", 
         RowBox[{"jj", ",", "2"}], "}"}], "]"}]}], ";", " ", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"four", "-", 
         RowBox[{"fould", " ", "coordinate", " ", "site"}]}], ",", " ", 
        RowBox[{"type", " ", "B"}]}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"ind1", "=", 
       RowBox[{"enc", "[", 
        RowBox[{"{", 
         RowBox[{"jj", ",", "3"}], "}"}], "]"}]}], ";", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"four", "-", 
         RowBox[{"fould", " ", "coordinate", " ", "site"}]}], ",", " ", 
        RowBox[{"type", " ", "C"}]}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"ind2", "=", 
       RowBox[{"enc", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"jj", "+", "1"}], ",", "1"}], "}"}], "]"}]}], ";", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"four", "-", 
         RowBox[{"fould", " ", "coordinate", " ", "site"}]}], ",", " ", 
        RowBox[{"type", " ", "A"}]}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"expr", "=", 
       RowBox[{
        RowBox[{"interaction", "[", "ind0", "]"}], "+", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"jj", "<", 
           RowBox[{"R", "+", "1"}]}], ",", 
          RowBox[{
           RowBox[{"interaction", "[", "ind1", "]"}], "+", 
           RowBox[{"interaction", "[", "ind2", "]"}]}], ",", "0"}], "]"}]}]}],
       ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{
        "Notice", " ", "that", " ", "in", " ", "sites", " ", "that", " ", 
         "participate", " ", "with", " ", "the", " ", "same", " ", "cages"}], 
        ",", " ", 
        RowBox[{
        "a", " ", "lot", " ", "of", " ", "terms", " ", "appear", " ", "with", 
         " ", "opposite", " ", "signs", " ", "and", " ", "cancel", " ", "out",
          " ", "once", " ", "summed"}]}], "*)"}], "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"jj", "<", 
         RowBox[{"R", "+", "1"}]}], ",", "\[IndentingNewLine]", 
        RowBox[{"Print", "[", 
         RowBox[{"\"\<Addend lengths \>\"", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Length", "[", 
             RowBox[{"interaction", "[", "ind0", "]"}], "]"}], ",", 
            RowBox[{"Length", "[", 
             RowBox[{"interaction", "[", "ind1", "]"}], "]"}], ",", 
            RowBox[{"Length", "[", 
             RowBox[{"interaction", "[", "ind2", "]"}], "]"}], ",", 
            RowBox[{"Length", "[", "expr", "]"}]}], "}"}]}], "]"}]}], "]"}], 
      ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
       "We", " ", "perform", " ", "a", " ", "check", " ", "to", " ", 
        "confirm", " ", "that", " ", "that", " ", "the", " ", "parity", " ", 
        "of", " ", "combined", " ", "occupation", " ", "of", " ", "the", " ", 
        "three", " ", "cages", " ", "centered", " ", "around", " ", "each", 
        " ", "site", " ", "is", " ", "preserved"}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"Which", "[", 
       RowBox[{
        RowBox[{"2", "\[LessEqual]", "jj", "\[LessEqual]", "R"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Print", "[", 
          RowBox[{
          "\"\<total cage \!\(\*SuperscriptBox[SubscriptBox[\(w\), \(jj, \
\[Alpha]\)], \((+)\)]\) \!\(\*SuperscriptBox[SubscriptBox[\(w\), \(jj, \
\[Beta]\)], \((+)\)]\) \>\"", ",", 
           RowBox[{
            RowBox[{"Sort", "[", 
             RowBox[{"Tally", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Sum", "[", 
                   RowBox[{
                    RowBox[{"bb", " ", 
                    RowBox[{"Count", "[", 
                    RowBox[{"#", ",", 
                    SuperscriptBox[
                    RowBox[{"w", "[", 
                    RowBox[{"{", 
                    RowBox[{"jj", ",", "aa"}], "}"}], "]"}], "bb"]}], "]"}]}],
                     ",", 
                    RowBox[{"{", 
                    RowBox[{"bb", ",", "1", ",", "4"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"aa", ",", 
                    RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "]"}], "+", 
                  RowBox[{"Sum", "[", 
                   RowBox[{
                    RowBox[{"bb", " ", 
                    RowBox[{"Count", "[", 
                    RowBox[{"#", ",", 
                    SuperscriptBox[
                    RowBox[{"wdag", "[", 
                    RowBox[{"{", 
                    RowBox[{"jj", ",", "aa"}], "}"}], "]"}], "bb"]}], "]"}]}],
                     ",", 
                    RowBox[{"{", 
                    RowBox[{"bb", ",", "1", ",", "4"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"aa", ",", 
                    RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "]"}]}], ")"}], 
                "&"}], "/@", 
               RowBox[{"Table", "[", 
                RowBox[{
                 RowBox[{"expr", "[", 
                  RowBox[{"[", "ii", "]"}], "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"ii", ",", 
                   RowBox[{"Length", "[", "expr", "]"}]}], "}"}]}], "]"}]}], 
              "]"}], "]"}], "//", "MatrixForm"}]}], "]"}], ";", 
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{
           RowBox[{
           "The", " ", "single", " ", "cage", " ", "states", " ", "alone", 
            " ", "do", " ", "not"}], ",", " ", "however", ",", " ", 
           RowBox[{"preserve", " ", "the", " ", "parity"}]}], "*)"}], 
         "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"\"\<single cages  \>\"", ",", 
           RowBox[{
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"Sort", "[", 
               RowBox[{"Tally", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"Sum", "[", 
                    RowBox[{
                    RowBox[{"bb", " ", 
                    RowBox[{"Count", "[", 
                    RowBox[{"#", ",", 
                    SuperscriptBox[
                    RowBox[{"w", "[", 
                    RowBox[{"{", 
                    RowBox[{"jj", ",", "aa"}], "}"}], "]"}], "bb"]}], "]"}]}],
                     ",", 
                    RowBox[{"{", 
                    RowBox[{"bb", ",", "1", ",", "4"}], "}"}]}], "]"}], "+", 
                    RowBox[{"Sum", "[", 
                    RowBox[{
                    RowBox[{"bb", " ", 
                    RowBox[{"Count", "[", 
                    RowBox[{"#", ",", 
                    SuperscriptBox[
                    RowBox[{"wdag", "[", 
                    RowBox[{"{", 
                    RowBox[{"jj", ",", "aa"}], "}"}], "]"}], "bb"]}], "]"}]}],
                     ",", 
                    RowBox[{"{", 
                    RowBox[{"bb", ",", "1", ",", "4"}], "}"}]}], "]"}]}], 
                   ")"}], "&"}], "/@", 
                 RowBox[{"Table", "[", 
                  RowBox[{
                   RowBox[{"expr", "[", 
                    RowBox[{"[", "ii", "]"}], "]"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"ii", ",", 
                    RowBox[{"Length", "[", "expr", "]"}]}], "}"}]}], "]"}]}], 
                "]"}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"aa", ",", 
                RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "]"}], "//", 
            "MatrixForm"}]}], "]"}], ";"}], ",", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{"jj", "\[Equal]", "1"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Print", "[", 
          RowBox[{
          "\"\<total cage \!\(\*SuperscriptBox[SubscriptBox[\(e\), \(1, \
\[Alpha]\)], \((+)\)]\) \!\(\*SuperscriptBox[SubscriptBox[\(e\), \(1, \[Beta]\
\)], \((+)\)]\) \>\"", ",", 
           RowBox[{
            RowBox[{"Sort", "[", 
             RowBox[{"Tally", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Sum", "[", 
                   RowBox[{
                    RowBox[{"bb", " ", 
                    RowBox[{"Count", "[", 
                    RowBox[{"#", ",", 
                    SuperscriptBox[
                    RowBox[{"e", "[", 
                    RowBox[{"{", 
                    RowBox[{"jj", ",", "aa"}], "}"}], "]"}], "bb"]}], "]"}]}],
                     ",", 
                    RowBox[{"{", 
                    RowBox[{"bb", ",", "1", ",", "4"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"aa", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}]}], "]"}], 
                  "+", 
                  RowBox[{"Sum", "[", 
                   RowBox[{
                    RowBox[{"bb", " ", 
                    RowBox[{"Count", "[", 
                    RowBox[{"#", ",", 
                    SuperscriptBox[
                    RowBox[{"edag", "[", 
                    RowBox[{"{", 
                    RowBox[{"jj", ",", "aa"}], "}"}], "]"}], "bb"]}], "]"}]}],
                     ",", 
                    RowBox[{"{", 
                    RowBox[{"bb", ",", "1", ",", "4"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"aa", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}]}], "]"}]}],
                  ")"}], "&"}], "/@", 
               RowBox[{"Table", "[", 
                RowBox[{
                 RowBox[{"expr", "[", 
                  RowBox[{"[", "ii", "]"}], "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"ii", ",", 
                   RowBox[{"Length", "[", "expr", "]"}]}], "}"}]}], "]"}]}], 
              "]"}], "]"}], "//", "MatrixForm"}]}], "]"}], ";", 
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{
          "Nor", " ", "do", " ", "they", " ", "preserve", " ", "the", " ", 
           "parity", " ", "for", " ", "the", " ", "edge", " ", "states"}], 
          "*)"}], "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"\"\<single cages  \>\"", ",", 
           RowBox[{
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"Sort", "[", 
               RowBox[{"Tally", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"Sum", "[", 
                    RowBox[{
                    RowBox[{"bb", " ", 
                    RowBox[{"Count", "[", 
                    RowBox[{"#", ",", 
                    SuperscriptBox[
                    RowBox[{"e", "[", 
                    RowBox[{"{", 
                    RowBox[{"jj", ",", "aa"}], "}"}], "]"}], "bb"]}], "]"}]}],
                     ",", 
                    RowBox[{"{", 
                    RowBox[{"bb", ",", "1", ",", "4"}], "}"}]}], "]"}], "+", 
                    RowBox[{"Sum", "[", 
                    RowBox[{
                    RowBox[{"bb", " ", 
                    RowBox[{"Count", "[", 
                    RowBox[{"#", ",", 
                    SuperscriptBox[
                    RowBox[{"edag", "[", 
                    RowBox[{"{", 
                    RowBox[{"jj", ",", "aa"}], "}"}], "]"}], "bb"]}], "]"}]}],
                     ",", 
                    RowBox[{"{", 
                    RowBox[{"bb", ",", "1", ",", "4"}], "}"}]}], "]"}]}], 
                   ")"}], "&"}], "/@", 
                 RowBox[{"Table", "[", 
                  RowBox[{
                   RowBox[{"expr", "[", 
                    RowBox[{"[", "ii", "]"}], "]"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"ii", ",", 
                    RowBox[{"Length", "[", "expr", "]"}]}], "}"}]}], "]"}]}], 
                "]"}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"aa", ",", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}]}], "]"}], "//",
             "MatrixForm"}]}], "]"}], ";"}], ",", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{"jj", "\[Equal]", 
         RowBox[{"R", "+", "1"}]}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"Print", "[", 
          RowBox[{
          "\"\<total cage \!\(\*SuperscriptBox[SubscriptBox[\(e\), \(R + 1, \
\[Alpha]\)], \((+)\)]\) \!\(\*SuperscriptBox[SubscriptBox[\(e\), \(R + 1, \
\[Beta]\)], \((+)\)]\) \>\"", ",", 
           RowBox[{
            RowBox[{"Sort", "[", 
             RowBox[{"Tally", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Sum", "[", 
                   RowBox[{
                    RowBox[{"bb", " ", 
                    RowBox[{"Count", "[", 
                    RowBox[{"#", ",", 
                    SuperscriptBox[
                    RowBox[{"e", "[", 
                    RowBox[{"{", 
                    RowBox[{"jj", ",", "aa"}], "}"}], "]"}], "bb"]}], "]"}]}],
                     ",", 
                    RowBox[{"{", 
                    RowBox[{"bb", ",", "1", ",", "4"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"aa", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}]}], "]"}], 
                  "+", 
                  RowBox[{"Sum", "[", 
                   RowBox[{
                    RowBox[{"bb", " ", 
                    RowBox[{"Count", "[", 
                    RowBox[{"#", ",", 
                    SuperscriptBox[
                    RowBox[{"edag", "[", 
                    RowBox[{"{", 
                    RowBox[{"jj", ",", "aa"}], "}"}], "]"}], "bb"]}], "]"}]}],
                     ",", 
                    RowBox[{"{", 
                    RowBox[{"bb", ",", "1", ",", "4"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"aa", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}]}], "]"}]}],
                  ")"}], "&"}], "/@", 
               RowBox[{"Table", "[", 
                RowBox[{
                 RowBox[{"expr", "[", 
                  RowBox[{"[", "ii", "]"}], "]"}], ",", 
                 RowBox[{"{", 
                  RowBox[{"ii", ",", 
                   RowBox[{"Length", "[", "expr", "]"}]}], "}"}]}], "]"}]}], 
              "]"}], "]"}], "//", "MatrixForm"}]}], "]"}], ";"}]}], 
       "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Print", "[", "\"\<---------------\>\"", "]"}], ";"}], 
     "\[IndentingNewLine]", ",", 
     RowBox[{"{", 
      RowBox[{"jj", ",", "1", ",", 
       RowBox[{"R", "+", "1"}]}], "}"}]}], "]"}], "\n"}]}]], "Input",
 CellChangeTimes->{
  3.73544870117955*^9, 3.738910171229951*^9, {3.738910203428899*^9, 
   3.738910221861651*^9}, {3.738912633601721*^9, 3.738912633979286*^9}, {
   3.738912770429048*^9, 3.738912777051588*^9}, {3.7389128320141153`*^9, 
   3.738912882018414*^9}, {3.738912942146899*^9, 3.738912964832889*^9}, {
   3.738913044717062*^9, 3.7389130459410143`*^9}, {3.738927690137309*^9, 
   3.7389277197639627`*^9}, {3.739787405282143*^9, 3.7397874061343327`*^9}},
 CellLabel->
  "In[1062]:=",ExpressionUUID->"6556ee27-344e-4555-aeac-a7338b458313"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rhombus index \"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["Rhombus index ", 1],
  Editable->False]], "Print",
 CellChangeTimes->{3.738917718486533*^9, 3.738927721708033*^9, 
  3.739787422265799*^9, 3.739804380162472*^9},
 CellLabel->
  "During evaluation of \
In[1062]:=",ExpressionUUID->"ce617aad-6e8b-42c4-9b17-b40c85074e4d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Addend lengths \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"9", ",", "225", ",", "225", ",", "117"}], "}"}]}],
  SequenceForm["Addend lengths ", {9, 225, 225, 117}],
  Editable->False]], "Print",
 CellChangeTimes->{3.738917718486533*^9, 3.738927721708033*^9, 
  3.739787422265799*^9, 3.739804380228701*^9},
 CellLabel->
  "During evaluation of \
In[1062]:=",ExpressionUUID->"d02feec5-c8f4-49a1-8c05-a7fbceaa04c7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"total cage \\!\\(\\*SuperscriptBox[SubscriptBox[\\(e\\), \\(1, \
\[Alpha]\\)], \\((+)\\)]\\) \\!\\(\\*SuperscriptBox[SubscriptBox[\\(e\\), \
\\(1, \[Beta]\\)], \\((+)\\)]\\) \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "36"},
       {"2", "72"},
       {"4", "9"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm[
  "total cage \!\(\*SuperscriptBox[SubscriptBox[\(e\), \(1, \[Alpha]\)], \
\((+)\)]\) \!\(\*SuperscriptBox[SubscriptBox[\(e\), \(1, \[Beta]\)], \((+)\)]\
\) ", 
   MatrixForm[{{0, 36}, {2, 72}, {4, 9}}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.738917718486533*^9, 3.738927721708033*^9, 
  3.739787422265799*^9, 3.73980438024384*^9},
 CellLabel->
  "During evaluation of \
In[1062]:=",ExpressionUUID->"3284eef2-c12d-4ba5-99f2-1b4431662330"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"single cages  \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"0"},
            {"58"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}], 
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"1"},
            {"32"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}], 
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"2"},
            {"24"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}], 
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"3"},
            {"2"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}], 
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"4"},
            {"1"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}]},
       {
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"0"},
            {"58"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}], 
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"1"},
            {"32"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}], 
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"2"},
            {"24"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}], 
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"3"},
            {"2"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}], 
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"4"},
            {"1"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["single cages  ", 
   MatrixForm[{{{0, 58}, {1, 32}, {2, 24}, {3, 2}, {4, 1}}, {{0, 58}, {1, 
    32}, {2, 24}, {3, 2}, {4, 1}}}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.738917718486533*^9, 3.738927721708033*^9, 
  3.739787422265799*^9, 3.739804380252748*^9},
 CellLabel->
  "During evaluation of \
In[1062]:=",ExpressionUUID->"301e6032-cc86-4ae3-8454-d67c832ad082"],

Cell[BoxData["\<\"---------------\"\>"], "Print",
 CellChangeTimes->{3.738917718486533*^9, 3.738927721708033*^9, 
  3.739787422265799*^9, 3.7398043802600803`*^9},
 CellLabel->
  "During evaluation of \
In[1062]:=",ExpressionUUID->"1d56ea68-f654-4269-8f33-bdd7b9dac739"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rhombus index \"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["Rhombus index ", 2],
  Editable->False]], "Print",
 CellChangeTimes->{3.738917718486533*^9, 3.738927721708033*^9, 
  3.739787422265799*^9, 3.739804380266955*^9},
 CellLabel->
  "During evaluation of \
In[1062]:=",ExpressionUUID->"5efbd4a5-bb24-45cb-98de-758d4f90a9c8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Addend lengths \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"9", ",", "441", ",", "441", ",", "225"}], "}"}]}],
  SequenceForm["Addend lengths ", {9, 441, 441, 225}],
  Editable->False]], "Print",
 CellChangeTimes->{3.738917718486533*^9, 3.738927721708033*^9, 
  3.739787422265799*^9, 3.739804380361466*^9},
 CellLabel->
  "During evaluation of \
In[1062]:=",ExpressionUUID->"f2c31882-a314-449c-9ee3-897becc9162e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"total cage \\!\\(\\*SuperscriptBox[SubscriptBox[\\(w\\), \
\\(jj, \[Alpha]\\)], \\((+)\\)]\\) \
\\!\\(\\*SuperscriptBox[SubscriptBox[\\(w\\), \\(jj, \[Beta]\\)], \
\\((+)\\)]\\) \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "36"},
       {"2", "153"},
       {"4", "36"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm[
  "total cage \!\(\*SuperscriptBox[SubscriptBox[\(w\), \(jj, \[Alpha]\)], \
\((+)\)]\) \!\(\*SuperscriptBox[SubscriptBox[\(w\), \(jj, \[Beta]\)], \
\((+)\)]\) ", 
   MatrixForm[{{0, 36}, {2, 153}, {4, 36}}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.738917718486533*^9, 3.738927721708033*^9, 
  3.739787422265799*^9, 3.73980438040139*^9},
 CellLabel->
  "During evaluation of \
In[1062]:=",ExpressionUUID->"caa270fd-424c-433e-95e6-b5659ff6d5ec"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"single cages  \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"0"},
            {"117"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}], 
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"1"},
            {"72"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}], 
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"2"},
            {"31"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}], 
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"3"},
            {"4"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}], 
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"4"},
            {"1"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}]},
       {
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"0"},
            {"117"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}], 
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"1"},
            {"72"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}], 
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"2"},
            {"31"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}], 
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"3"},
            {"4"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}], 
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"4"},
            {"1"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}]},
       {
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"0"},
            {"117"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}], 
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"1"},
            {"72"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}], 
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"2"},
            {"31"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}], 
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"3"},
            {"4"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}], 
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"4"},
            {"1"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["single cages  ", 
   MatrixForm[{{{0, 117}, {1, 72}, {2, 31}, {3, 4}, {4, 1}}, {{0, 117}, {1, 
    72}, {2, 31}, {3, 4}, {4, 1}}, {{0, 117}, {1, 72}, {2, 31}, {3, 4}, {4, 
    1}}}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.738917718486533*^9, 3.738927721708033*^9, 
  3.739787422265799*^9, 3.739804380410817*^9},
 CellLabel->
  "During evaluation of \
In[1062]:=",ExpressionUUID->"cb2b9e81-d4c3-401c-b19b-7fd0ab2e97fa"],

Cell[BoxData["\<\"---------------\"\>"], "Print",
 CellChangeTimes->{3.738917718486533*^9, 3.738927721708033*^9, 
  3.739787422265799*^9, 3.739804380418405*^9},
 CellLabel->
  "During evaluation of \
In[1062]:=",ExpressionUUID->"4f036a1a-4ba5-42e6-80cf-d8f5c6129229"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rhombus index \"\>", "\[InvisibleSpace]", "3"}],
  SequenceForm["Rhombus index ", 3],
  Editable->False]], "Print",
 CellChangeTimes->{3.738917718486533*^9, 3.738927721708033*^9, 
  3.739787422265799*^9, 3.7398043804252357`*^9},
 CellLabel->
  "During evaluation of \
In[1062]:=",ExpressionUUID->"a9ebf5fb-a015-4a57-8255-9539c7219ccb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Addend lengths \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"9", ",", "441", ",", "441", ",", "225"}], "}"}]}],
  SequenceForm["Addend lengths ", {9, 441, 441, 225}],
  Editable->False]], "Print",
 CellChangeTimes->{3.738917718486533*^9, 3.738927721708033*^9, 
  3.739787422265799*^9, 3.739804380555894*^9},
 CellLabel->
  "During evaluation of \
In[1062]:=",ExpressionUUID->"5ff19186-ec6d-49ef-92c4-db1bb4af8018"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"total cage \\!\\(\\*SuperscriptBox[SubscriptBox[\\(w\\), \
\\(jj, \[Alpha]\\)], \\((+)\\)]\\) \
\\!\\(\\*SuperscriptBox[SubscriptBox[\\(w\\), \\(jj, \[Beta]\\)], \
\\((+)\\)]\\) \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "36"},
       {"2", "153"},
       {"4", "36"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm[
  "total cage \!\(\*SuperscriptBox[SubscriptBox[\(w\), \(jj, \[Alpha]\)], \
\((+)\)]\) \!\(\*SuperscriptBox[SubscriptBox[\(w\), \(jj, \[Beta]\)], \
\((+)\)]\) ", 
   MatrixForm[{{0, 36}, {2, 153}, {4, 36}}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.738917718486533*^9, 3.738927721708033*^9, 
  3.739787422265799*^9, 3.739804380595652*^9},
 CellLabel->
  "During evaluation of \
In[1062]:=",ExpressionUUID->"194e759c-04b2-4851-83b8-ebc8a192aeff"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"single cages  \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"0"},
            {"117"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}], 
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"1"},
            {"72"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}], 
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"2"},
            {"31"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}], 
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"3"},
            {"4"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}], 
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"4"},
            {"1"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}]},
       {
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"0"},
            {"117"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}], 
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"1"},
            {"72"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}], 
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"2"},
            {"31"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}], 
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"3"},
            {"4"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}], 
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"4"},
            {"1"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}]},
       {
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"0"},
            {"117"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}], 
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"1"},
            {"72"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}], 
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"2"},
            {"31"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}], 
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"3"},
            {"4"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}], 
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"4"},
            {"1"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["single cages  ", 
   MatrixForm[{{{0, 117}, {1, 72}, {2, 31}, {3, 4}, {4, 1}}, {{0, 117}, {1, 
    72}, {2, 31}, {3, 4}, {4, 1}}, {{0, 117}, {1, 72}, {2, 31}, {3, 4}, {4, 
    1}}}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.738917718486533*^9, 3.738927721708033*^9, 
  3.739787422265799*^9, 3.739804380604978*^9},
 CellLabel->
  "During evaluation of \
In[1062]:=",ExpressionUUID->"313c29a3-3875-42a6-a1b6-4d196602f3de"],

Cell[BoxData["\<\"---------------\"\>"], "Print",
 CellChangeTimes->{3.738917718486533*^9, 3.738927721708033*^9, 
  3.739787422265799*^9, 3.739804380613195*^9},
 CellLabel->
  "During evaluation of \
In[1062]:=",ExpressionUUID->"b3c9c6a7-6913-4267-b3e2-a6398cbeab27"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rhombus index \"\>", "\[InvisibleSpace]", "4"}],
  SequenceForm["Rhombus index ", 4],
  Editable->False]], "Print",
 CellChangeTimes->{3.738917718486533*^9, 3.738927721708033*^9, 
  3.739787422265799*^9, 3.7398043806202717`*^9},
 CellLabel->
  "During evaluation of \
In[1062]:=",ExpressionUUID->"a9b436b5-afef-4049-a9cf-04ea6129dd1b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Addend lengths \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"9", ",", "441", ",", "441", ",", "225"}], "}"}]}],
  SequenceForm["Addend lengths ", {9, 441, 441, 225}],
  Editable->False]], "Print",
 CellChangeTimes->{3.738917718486533*^9, 3.738927721708033*^9, 
  3.739787422265799*^9, 3.7398043807497587`*^9},
 CellLabel->
  "During evaluation of \
In[1062]:=",ExpressionUUID->"6e2b61bc-badc-4ee2-b0fc-71e862b8f982"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"total cage \\!\\(\\*SuperscriptBox[SubscriptBox[\\(w\\), \
\\(jj, \[Alpha]\\)], \\((+)\\)]\\) \
\\!\\(\\*SuperscriptBox[SubscriptBox[\\(w\\), \\(jj, \[Beta]\\)], \
\\((+)\\)]\\) \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "36"},
       {"2", "153"},
       {"4", "36"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm[
  "total cage \!\(\*SuperscriptBox[SubscriptBox[\(w\), \(jj, \[Alpha]\)], \
\((+)\)]\) \!\(\*SuperscriptBox[SubscriptBox[\(w\), \(jj, \[Beta]\)], \
\((+)\)]\) ", 
   MatrixForm[{{0, 36}, {2, 153}, {4, 36}}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.738917718486533*^9, 3.738927721708033*^9, 
  3.739787422265799*^9, 3.7398043807894087`*^9},
 CellLabel->
  "During evaluation of \
In[1062]:=",ExpressionUUID->"500fdc27-d8da-42ea-a258-7daa77aa97b8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"single cages  \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"0"},
            {"117"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}], 
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"1"},
            {"72"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}], 
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"2"},
            {"31"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}], 
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"3"},
            {"4"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}], 
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"4"},
            {"1"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}]},
       {
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"0"},
            {"117"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}], 
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"1"},
            {"72"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}], 
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"2"},
            {"31"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}], 
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"3"},
            {"4"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}], 
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"4"},
            {"1"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}]},
       {
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"0"},
            {"117"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}], 
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"1"},
            {"72"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}], 
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"2"},
            {"31"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}], 
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"3"},
            {"4"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}], 
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"4"},
            {"1"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["single cages  ", 
   MatrixForm[{{{0, 117}, {1, 72}, {2, 31}, {3, 4}, {4, 1}}, {{0, 117}, {1, 
    72}, {2, 31}, {3, 4}, {4, 1}}, {{0, 117}, {1, 72}, {2, 31}, {3, 4}, {4, 
    1}}}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.738917718486533*^9, 3.738927721708033*^9, 
  3.739787422265799*^9, 3.739804380798839*^9},
 CellLabel->
  "During evaluation of \
In[1062]:=",ExpressionUUID->"e48de309-e739-4584-adae-a7d084b3e6c1"],

Cell[BoxData["\<\"---------------\"\>"], "Print",
 CellChangeTimes->{3.738917718486533*^9, 3.738927721708033*^9, 
  3.739787422265799*^9, 3.7398043808068953`*^9},
 CellLabel->
  "During evaluation of \
In[1062]:=",ExpressionUUID->"3302d36b-5446-4d4f-ab15-d555a4e14bb2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rhombus index \"\>", "\[InvisibleSpace]", "5"}],
  SequenceForm["Rhombus index ", 5],
  Editable->False]], "Print",
 CellChangeTimes->{3.738917718486533*^9, 3.738927721708033*^9, 
  3.739787422265799*^9, 3.739804380814024*^9},
 CellLabel->
  "During evaluation of \
In[1062]:=",ExpressionUUID->"27176c78-fc29-4cee-864a-dff6c521b285"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Addend lengths \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"9", ",", "441", ",", "441", ",", "225"}], "}"}]}],
  SequenceForm["Addend lengths ", {9, 441, 441, 225}],
  Editable->False]], "Print",
 CellChangeTimes->{3.738917718486533*^9, 3.738927721708033*^9, 
  3.739787422265799*^9, 3.739804380941297*^9},
 CellLabel->
  "During evaluation of \
In[1062]:=",ExpressionUUID->"0cd933fa-06fb-4f03-8cd5-1318c2b7d1fc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"total cage \\!\\(\\*SuperscriptBox[SubscriptBox[\\(w\\), \
\\(jj, \[Alpha]\\)], \\((+)\\)]\\) \
\\!\\(\\*SuperscriptBox[SubscriptBox[\\(w\\), \\(jj, \[Beta]\\)], \
\\((+)\\)]\\) \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "36"},
       {"2", "153"},
       {"4", "36"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm[
  "total cage \!\(\*SuperscriptBox[SubscriptBox[\(w\), \(jj, \[Alpha]\)], \
\((+)\)]\) \!\(\*SuperscriptBox[SubscriptBox[\(w\), \(jj, \[Beta]\)], \
\((+)\)]\) ", 
   MatrixForm[{{0, 36}, {2, 153}, {4, 36}}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.738917718486533*^9, 3.738927721708033*^9, 
  3.739787422265799*^9, 3.739804380980007*^9},
 CellLabel->
  "During evaluation of \
In[1062]:=",ExpressionUUID->"2de41247-ab3f-4ebb-8cc1-941ba9d062e7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"single cages  \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"0"},
            {"117"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}], 
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"1"},
            {"72"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}], 
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"2"},
            {"31"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}], 
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"3"},
            {"4"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}], 
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"4"},
            {"1"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}]},
       {
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"0"},
            {"117"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}], 
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"1"},
            {"72"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}], 
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"2"},
            {"31"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}], 
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"3"},
            {"4"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}], 
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"4"},
            {"1"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}]},
       {
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"0"},
            {"117"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}], 
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"1"},
            {"72"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}], 
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"2"},
            {"31"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}], 
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"3"},
            {"4"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}], 
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"4"},
            {"1"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["single cages  ", 
   MatrixForm[{{{0, 117}, {1, 72}, {2, 31}, {3, 4}, {4, 1}}, {{0, 117}, {1, 
    72}, {2, 31}, {3, 4}, {4, 1}}, {{0, 117}, {1, 72}, {2, 31}, {3, 4}, {4, 
    1}}}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.738917718486533*^9, 3.738927721708033*^9, 
  3.739787422265799*^9, 3.739804380989305*^9},
 CellLabel->
  "During evaluation of \
In[1062]:=",ExpressionUUID->"41e58694-d78e-4c0d-b6b7-ba4d8b7f8cf3"],

Cell[BoxData["\<\"---------------\"\>"], "Print",
 CellChangeTimes->{3.738917718486533*^9, 3.738927721708033*^9, 
  3.739787422265799*^9, 3.7398043809969597`*^9},
 CellLabel->
  "During evaluation of \
In[1062]:=",ExpressionUUID->"9276deb8-a453-49da-8d2b-2e27a4430e00"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rhombus index \"\>", "\[InvisibleSpace]", "6"}],
  SequenceForm["Rhombus index ", 6],
  Editable->False]], "Print",
 CellChangeTimes->{3.738917718486533*^9, 3.738927721708033*^9, 
  3.739787422265799*^9, 3.739804381004877*^9},
 CellLabel->
  "During evaluation of \
In[1062]:=",ExpressionUUID->"c194ca61-872e-45a9-9e10-02ec1c9b9df5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Addend lengths \"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"9", ",", "225", ",", "225", ",", "117"}], "}"}]}],
  SequenceForm["Addend lengths ", {9, 225, 225, 117}],
  Editable->False]], "Print",
 CellChangeTimes->{3.738917718486533*^9, 3.738927721708033*^9, 
  3.739787422265799*^9, 3.739804381062872*^9},
 CellLabel->
  "During evaluation of \
In[1062]:=",ExpressionUUID->"2d5e2805-f270-4a05-94db-0c34fc7cbea9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"total cage \\!\\(\\*SuperscriptBox[SubscriptBox[\\(w\\), \
\\(jj, \[Alpha]\\)], \\((+)\\)]\\) \
\\!\\(\\*SuperscriptBox[SubscriptBox[\\(w\\), \\(jj, \[Beta]\\)], \
\\((+)\\)]\\) \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "9"},
       {"2", "72"},
       {"4", "36"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm[
  "total cage \!\(\*SuperscriptBox[SubscriptBox[\(w\), \(jj, \[Alpha]\)], \
\((+)\)]\) \!\(\*SuperscriptBox[SubscriptBox[\(w\), \(jj, \[Beta]\)], \
\((+)\)]\) ", 
   MatrixForm[{{0, 9}, {2, 72}, {4, 36}}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.738917718486533*^9, 3.738927721708033*^9, 
  3.739787422265799*^9, 3.739804381070344*^9},
 CellLabel->
  "During evaluation of \
In[1062]:=",ExpressionUUID->"ef3955e6-d9da-49a5-a81b-0ca3a33d376e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"single cages  \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"0"},
            {"52"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}], 
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"1"},
            {"40"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}], 
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"2"},
            {"20"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}], 
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"3"},
            {"4"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}], 
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"4"},
            {"1"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}]},
       {
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"0"},
            {"52"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}], 
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"1"},
            {"40"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}], 
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"2"},
            {"20"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}], 
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"3"},
            {"4"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}], 
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"4"},
            {"1"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}]},
       {
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"0"},
            {"52"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}], 
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"1"},
            {"40"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}], 
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"2"},
            {"20"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}], 
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"3"},
            {"4"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}], 
        RowBox[{"(", "\[NoBreak]", 
         TagBox[GridBox[{
            {"4"},
            {"1"}
           },
           
           GridBoxAlignment->{
            "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
             "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.5599999999999999]}, 
               Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}, "RowsIndexed" -> {}}],
          Column], "\[NoBreak]", ")"}]}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm["single cages  ", 
   MatrixForm[{{{0, 52}, {1, 40}, {2, 20}, {3, 4}, {4, 1}}, {{0, 52}, {1, 
    40}, {2, 20}, {3, 4}, {4, 1}}, {{0, 52}, {1, 40}, {2, 20}, {3, 4}, {4, 
    1}}}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.738917718486533*^9, 3.738927721708033*^9, 
  3.739787422265799*^9, 3.73980438108239*^9},
 CellLabel->
  "During evaluation of \
In[1062]:=",ExpressionUUID->"674f69a3-c748-458a-9422-9d6efecfe457"],

Cell[BoxData["\<\"---------------\"\>"], "Print",
 CellChangeTimes->{3.738917718486533*^9, 3.738927721708033*^9, 
  3.739787422265799*^9, 3.7398043810911694`*^9},
 CellLabel->
  "During evaluation of \
In[1062]:=",ExpressionUUID->"617fb28a-9fbc-45b4-94f9-76e89e8c8a52"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Rhombus index \"\>", "\[InvisibleSpace]", "7"}],
  SequenceForm["Rhombus index ", 7],
  Editable->False]], "Print",
 CellChangeTimes->{3.738917718486533*^9, 3.738927721708033*^9, 
  3.739787422265799*^9, 3.7398043810981083`*^9},
 CellLabel->
  "During evaluation of \
In[1062]:=",ExpressionUUID->"8e0fa0cb-b5be-405d-9843-2590e0c85d2c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"total cage \\!\\(\\*SuperscriptBox[SubscriptBox[\\(e\\), \\(R \
+ 1, \[Alpha]\\)], \\((+)\\)]\\) \
\\!\\(\\*SuperscriptBox[SubscriptBox[\\(e\\), \\(R + 1, \[Beta]\\)], \
\\((+)\\)]\\) \"\>", "\[InvisibleSpace]", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"4", "9"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}],
  SequenceForm[
  "total cage \!\(\*SuperscriptBox[SubscriptBox[\(e\), \(R + 1, \[Alpha]\)], \
\((+)\)]\) \!\(\*SuperscriptBox[SubscriptBox[\(e\), \(R + 1, \[Beta]\)], \
\((+)\)]\) ", 
   MatrixForm[{{4, 9}}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.738917718486533*^9, 3.738927721708033*^9, 
  3.739787422265799*^9, 3.739804381105363*^9},
 CellLabel->
  "During evaluation of \
In[1062]:=",ExpressionUUID->"596cca0e-b4e0-4a77-ad5a-864f2523ce9b"],

Cell[BoxData["\<\"---------------\"\>"], "Print",
 CellChangeTimes->{3.738917718486533*^9, 3.738927721708033*^9, 
  3.739787422265799*^9, 3.739804381114451*^9},
 CellLabel->
  "During evaluation of \
In[1062]:=",ExpressionUUID->"cea74099-0b08-4138-becf-e8d22c29aa95"]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Dummy checks", "Subsection",
 CellChangeTimes->{{3.735448783903695*^9, 
  3.735448786084852*^9}},ExpressionUUID->"5a4c7cf3-e935-4746-a0f5-\
3df2ea4e4dae"],

Cell[TextData[StyleBox["Performing some quick checks to make sure the cage \
basis is correct.",
 FontColor->RGBColor[0.5, 0, 0.5]]], "Text",
 CellChangeTimes->{{3.738917782623901*^9, 
  3.738917801286818*^9}},ExpressionUUID->"afc7c5eb-4531-4de8-90b5-\
efcd313b5dba"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "The", " ", "negative", " ", "prefactor", " ", "is", " ", "not", " ", "in",
     " ", "the", " ", "Hamiltonian", " ", "so", " ", "the", " ", "ground", 
    " ", "is", " ", "the", " ", "largest", " ", "eival"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"eigspace", "=", 
     RowBox[{"Orthogonalize", "[", 
      RowBox[{"NullSpace", "[", 
       RowBox[{"Hfree", "-", 
        RowBox[{"2", 
         RowBox[{"IdentityMatrix", "[", "S", "]"}]}]}], "]"}], "]"}]}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{"eigspace", "//", "MatrixForm"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"eigspace", ".", 
     RowBox[{"eigspace", "\[Transpose]"}]}], "//", 
    "MatrixForm"}]}]}]], "Input",
 CellChangeTimes->{{3.735448799645101*^9, 3.73544882027654*^9}, {
  3.7389277352504253`*^9, 3.738927784282391*^9}, {3.738928125124481*^9, 
  3.738928136901648*^9}},
 CellLabel->
  "In[1065]:=",ExpressionUUID->"a18e9560-e6d8-4968-8ad3-e91fecad6c62"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"2", " ", 
         SqrtBox["10"]}]]}], 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["10"]}]], 
      RowBox[{"-", 
       FractionBox["1", 
        SqrtBox["10"]]}], 
      FractionBox["1", 
       SqrtBox["10"]], "0", 
      FractionBox["1", 
       SqrtBox["10"]], 
      RowBox[{"-", 
       FractionBox["1", 
        SqrtBox["10"]]}], "0", 
      RowBox[{"-", 
       FractionBox["1", 
        SqrtBox["10"]]}], 
      FractionBox["1", 
       SqrtBox["10"]], "0", 
      FractionBox["1", 
       SqrtBox["10"]], 
      RowBox[{"-", 
       FractionBox["1", 
        SqrtBox["10"]]}], "0", 
      RowBox[{"-", 
       FractionBox["1", 
        SqrtBox["10"]]}], 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["10"]}]], 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["10"]}]], "0"},
     {"0", 
      FractionBox["1", 
       RowBox[{"4", " ", 
        SqrtBox["10"]}]], 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"4", " ", 
         SqrtBox["10"]}]]}], 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["10"]}]], 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"2", " ", 
         SqrtBox["10"]}]]}], "0", 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"2", " ", 
         SqrtBox["10"]}]]}], 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["10"]}]], "0", 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["10"]}]], 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"2", " ", 
         SqrtBox["10"]}]]}], "0", 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"2", " ", 
         SqrtBox["10"]}]]}], 
      RowBox[{"-", 
       FractionBox["3", 
        RowBox[{"4", " ", 
         SqrtBox["10"]}]]}], 
      FractionBox[
       SqrtBox[
        FractionBox["5", "2"]], "4"], 
      RowBox[{"-", 
       SqrtBox[
        FractionBox["2", "5"]]}], 
      FractionBox["1", 
       SqrtBox["10"]], 
      FractionBox["1", 
       SqrtBox["10"]], "0"},
     {"0", 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"4", " ", 
         SqrtBox["6"]}]]}], 
      FractionBox["1", 
       RowBox[{"4", " ", 
        SqrtBox["6"]}]], 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"2", " ", 
         SqrtBox["6"]}]]}], 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["6"]}]], "0", 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["6"]}]], 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"2", " ", 
         SqrtBox["6"]}]]}], "0", 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"2", " ", 
         SqrtBox["6"]}]]}], 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"2", " ", 
         SqrtBox["6"]}]]}], 
      FractionBox["1", 
       SqrtBox["6"]], 
      RowBox[{"-", 
       FractionBox[
        SqrtBox[
         FractionBox["3", "2"]], "2"]}], 
      FractionBox[
       SqrtBox[
        FractionBox["3", "2"]], "4"], 
      FractionBox[
       SqrtBox[
        FractionBox["3", "2"]], "4"], "0", "0", "0", "0"},
     {"0", 
      FractionBox["1", 
       RowBox[{"4", " ", 
        SqrtBox["3"]}]], 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"4", " ", 
         SqrtBox["3"]}]]}], 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["3"]}]], 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"2", " ", 
         SqrtBox["3"]}]]}], "0", 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"2", " ", 
         SqrtBox["3"]}]]}], 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"4", " ", 
         SqrtBox["3"]}]]}], 
      FractionBox[
       SqrtBox["3"], "4"], 
      RowBox[{"-", 
       FractionBox["1", 
        SqrtBox["3"]]}], 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["3"]}]], 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["3"]}]], "0", "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{"-", 
       FractionBox["1", "4"]}], 
      FractionBox["1", "4"], 
      RowBox[{"-", 
       FractionBox["1", "2"]}], "0", 
      FractionBox["1", "2"], 
      RowBox[{"-", 
       FractionBox["1", "2"]}], 
      FractionBox["1", "4"], 
      FractionBox["1", "4"], "0", "0", "0", "0", "0", "0", "0", "0", "0", 
      "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.738927790844975*^9, 3.738928138200995*^9, 
  3.739787434845278*^9, 3.7398043812127542`*^9},
 CellLabel->
  "Out[1066]//MatrixForm=",ExpressionUUID->"704c51b9-e322-422c-b780-\
f3c13b66fbbe"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0", "0"},
     {"0", "1", "0", "0", "0"},
     {"0", "0", "1", "0", "0"},
     {"0", "0", "0", "1", "0"},
     {"0", "0", "0", "0", "1"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.738927790844975*^9, 3.738928138200995*^9, 
  3.739787434845278*^9, 3.739804381225142*^9},
 CellLabel->
  "Out[1067]//MatrixForm=",ExpressionUUID->"0a421481-0674-4fbf-9d8b-\
5e1369c4e986"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"jj", "=", "2"}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"rhombus", " ", "index"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ww", "[", 
   RowBox[{"{", 
    RowBox[{"jj", ",", 
     RowBox[{"+", "1"}]}], "}"}], "]"}], "//", 
  "Normal"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ww", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"jj", "+", "1"}], ",", 
     RowBox[{"+", "1"}]}], "}"}], "]"}], "//", "Normal"}], "\n", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"modes", " ", "are", " ", "already", " ", "normalized"}], 
   "*)"}]}]}], "Input",
 CellChangeTimes->{{3.735448799645101*^9, 3.73544882027654*^9}, {
   3.7389277352504253`*^9, 3.738927798901235*^9}, {3.7389279004031982`*^9, 
   3.738927913220256*^9}, 3.739787445874134*^9},
 CellLabel->
  "In[1068]:=",ExpressionUUID->"3eb4c3d8-7046-4846-ae33-336eaf435438"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{"-", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   FractionBox["1", 
    RowBox[{"2", " ", 
     SqrtBox["2"]}]], ",", 
   RowBox[{"-", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   FractionBox["1", 
    RowBox[{"2", " ", 
     SqrtBox["2"]}]], ",", 
   FractionBox["1", 
    RowBox[{"2", " ", 
     SqrtBox["2"]}]], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0"}], "}"}]], "Output",
 CellChangeTimes->{3.738927915478903*^9, 3.7397874477063837`*^9, 
  3.739804381285061*^9},
 CellLabel->
  "Out[1069]=",ExpressionUUID->"037d9669-f16b-4173-bf3b-b8b305328b40"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["1", 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]]}], ",", 
   FractionBox["1", 
    RowBox[{"2", " ", 
     SqrtBox["2"]}]], ",", 
   RowBox[{"-", 
    FractionBox["1", 
     SqrtBox["2"]]}], ",", 
   FractionBox["1", 
    RowBox[{"2", " ", 
     SqrtBox["2"]}]], ",", 
   FractionBox["1", 
    RowBox[{"2", " ", 
     SqrtBox["2"]}]], ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.738927915478903*^9, 3.7397874477063837`*^9, 
  3.739804381298007*^9},
 CellLabel->
  "Out[1070]=",ExpressionUUID->"b9566ed5-d1cd-4e93-936f-d0e6c648cf17"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"eigspace", ".", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"ww", "[", 
         RowBox[{"{", 
          RowBox[{"jj", ",", 
           RowBox[{"+", "1"}]}], "}"}], "]"}], ",", 
        RowBox[{"ww", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"jj", "+", "1"}], ",", 
           RowBox[{"+", "1"}]}], "}"}], "]"}]}], "}"}], "\[Transpose]"}]}], "//",
     "MatrixForm"}], " ", "//", "Simplify"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.735448799645101*^9, 3.73544882027654*^9}, {
   3.7389277352504253`*^9, 3.738927798901235*^9}, {3.7389279004031982`*^9, 
   3.738927929677066*^9}, {3.738927961130226*^9, 3.738928016075822*^9}, 
   3.7397874531779118`*^9},
 CellLabel->
  "In[1071]:=",ExpressionUUID->"e22c5308-2c73-4974-adaa-fb5409b2a1dc"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox["1", 
       SqrtBox["5"]], 
      RowBox[{"-", 
       FractionBox["1", 
        SqrtBox["5"]]}]},
     {
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"2", " ", 
         SqrtBox["5"]}]]}], 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["5"]}]]},
     {
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["3"]}]], 
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"2", " ", 
         SqrtBox["3"]}]]}]},
     {
      RowBox[{"-", 
       FractionBox["1", 
        SqrtBox["6"]]}], 
      FractionBox["1", 
       SqrtBox["6"]]},
     {
      FractionBox["1", 
       SqrtBox["2"]], 
      FractionBox["1", 
       SqrtBox["2"]]}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.738927932432184*^9, {3.738927964680521*^9, 3.73892802941718*^9}, 
   3.7397874548032513`*^9, 3.7398043813689117`*^9},
 CellLabel->
  "Out[1071]//MatrixForm=",ExpressionUUID->"a3cde5da-ae01-4b44-9534-\
dcbc130d179b"]
}, Open  ]]
}, Closed]]
}, Closed]],

Cell[CellGroupData[{

Cell["Simplification of the interaction in the cages", "Section",
 CellChangeTimes->{{3.735448849671648*^9, 
  3.735448860561026*^9}},ExpressionUUID->"aad37c6d-a62c-4182-ad93-\
46834cc209dc"],

Cell[CellGroupData[{

Cell["\<\
Defining the interaction in the cage basis for A,B,C on a given cell.\
\>", "Subsection",
 CellChangeTimes->{
  3.735448881296534*^9},ExpressionUUID->"795e90c7-20bd-46b6-a621-\
3b183b37ee08"],

Cell[TextData[StyleBox["The following interaction definitions only make sense \
within the bulk of the cage, so 3 <= cell <= L - 2. Here we are extracting \
the interaction terms in order to be able to simplify them later.",
 FontColor->RGBColor[0.4163729304951553, 0., 0.4183260852979324]]], "Text",
 CellChangeTimes->{{3.7354488913494997`*^9, 3.7354489242737093`*^9}, {
  3.738918091667427*^9, 
  3.738918111792068*^9}},ExpressionUUID->"8eccc38b-dc46-474c-b9ce-\
1f48ec9f08ea"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"cell", "=", "4"}], ";"}], 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "This", " ", "means", " ", "that", " ", "in", " ", "the", " ", "further", 
     " ", "calculations", " ", "we", " ", "are", " ", "focusing", " ", "on", 
     " ", "points", " ", "between", "  ", "cells", " ", "3", " ", "and", " ", 
     "4"}], ",", "\[IndentingNewLine]", 
    RowBox[{
    "the", " ", "other", " ", "bulk", " ", "terms", " ", "follow", " ", "by", 
     " ", "translational", " ", "invariance"}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"indb", "=", 
     RowBox[{"inda", "+", "1"}]}], ",", " ", 
    RowBox[{"indc", "=", 
     RowBox[{"inda", "-", 
      RowBox[{"1", " ", "or", " ", "inda"}], "+", "2"}]}]}], "*)"}]}], "\n", 
 RowBox[{
  RowBox[{"cageinta", "[", "indin_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Expand", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"standard", "[", 
         RowBox[{"[", 
          RowBox[{"enc", "[", 
           RowBox[{"{", 
            RowBox[{"indin", ",", "1"}], "}"}], "]"}], "]"}], "]"}], 
        "\[Conjugate]"}], 
       RowBox[{"standard", "[", 
        RowBox[{"[", 
         RowBox[{"enc", "[", 
          RowBox[{"{", 
           RowBox[{"indin", ",", "1"}], "}"}], "]"}], "]"}], "]"}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"standard", "[", 
         RowBox[{"[", 
          RowBox[{"enc", "[", 
           RowBox[{"{", 
            RowBox[{"indin", ",", "1"}], "}"}], "]"}], "]"}], "]"}], 
        "\[Conjugate]"}], 
       RowBox[{"standard", "[", 
        RowBox[{"[", 
         RowBox[{"enc", "[", 
          RowBox[{"{", 
           RowBox[{"indin", ",", "1"}], "}"}], "]"}], "]"}], "]"}]}], ")"}]}],
     "]"}], "/.", "conjdagsimpl"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cageintb", "[", "indin_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Expand", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"standard", "[", 
         RowBox[{"[", 
          RowBox[{"enc", "[", 
           RowBox[{"{", 
            RowBox[{"indin", ",", "2"}], "}"}], "]"}], "]"}], "]"}], 
        "\[Conjugate]"}], 
       RowBox[{"standard", "[", 
        RowBox[{"[", 
         RowBox[{"enc", "[", 
          RowBox[{"{", 
           RowBox[{"indin", ",", "2"}], "}"}], "]"}], "]"}], "]"}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"standard", "[", 
         RowBox[{"[", 
          RowBox[{"enc", "[", 
           RowBox[{"{", 
            RowBox[{"indin", ",", "2"}], "}"}], "]"}], "]"}], "]"}], 
        "\[Conjugate]"}], 
       RowBox[{"standard", "[", 
        RowBox[{"[", 
         RowBox[{"enc", "[", 
          RowBox[{"{", 
           RowBox[{"indin", ",", "2"}], "}"}], "]"}], "]"}], "]"}]}], ")"}]}],
     "]"}], "/.", "conjdagsimpl"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cageintc", "[", "indin_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Expand", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"standard", "[", 
         RowBox[{"[", 
          RowBox[{"enc", "[", 
           RowBox[{"{", 
            RowBox[{"indin", ",", "3"}], "}"}], "]"}], "]"}], "]"}], 
        "\[Conjugate]"}], 
       RowBox[{"standard", "[", 
        RowBox[{"[", 
         RowBox[{"enc", "[", 
          RowBox[{"{", 
           RowBox[{"indin", ",", "3"}], "}"}], "]"}], "]"}], "]"}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"standard", "[", 
         RowBox[{"[", 
          RowBox[{"enc", "[", 
           RowBox[{"{", 
            RowBox[{"indin", ",", "3"}], "}"}], "]"}], "]"}], "]"}], 
        "\[Conjugate]"}], 
       RowBox[{"standard", "[", 
        RowBox[{"[", 
         RowBox[{"enc", "[", 
          RowBox[{"{", 
           RowBox[{"indin", ",", "3"}], "}"}], "]"}], "]"}], "]"}]}], ")"}]}],
     "]"}], "/.", "conjdagsimpl"}]}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<A_\>\"", ",", 
   RowBox[{"Length", "[", 
    RowBox[{"cageinta", "[", "cell", "]"}], "]"}], ",", "\"\<B_\>\"", ",", 
   " ", 
   RowBox[{"Length", "[", 
    RowBox[{"cageintb", "[", "cell", "]"}], "]"}], ",", "\"\<C_\>\"", ",", 
   " ", 
   RowBox[{"Length", "[", 
    RowBox[{"cageintc", "[", 
     RowBox[{"cell", "-", "1"}], "]"}], "]"}], ",", "\"\<C2_\>\"", ",", " ", 
   RowBox[{"Length", "[", 
    RowBox[{"cageintc", "[", "cell", "]"}], "]"}], ",", "\"\<A2_\>\"", ",", 
   " ", 
   RowBox[{"Length", "[", 
    RowBox[{"cageinta", "[", 
     RowBox[{"cell", "+", "1"}], "]"}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", 
  RowBox[{"Expand", "[", 
   RowBox[{
    RowBox[{"cageinta", "[", "cell", "]"}], "+", 
    RowBox[{"cageintb", "[", "cell", "]"}], "+", 
    RowBox[{"cageintc", "[", 
     RowBox[{"cell", "-", "1"}], "]"}]}], "]"}], "]"}], "\n"}], "Input",
 CellChangeTimes->{{3.7354488913494997`*^9, 3.735448915074018*^9}, 
   3.739787538772344*^9, {3.739787584747138*^9, 3.739787602727523*^9}},
 CellLabel->
  "In[1072]:=",ExpressionUUID->"ec321492-a135-47a7-abf1-a76a3719312c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"A_\"\>", "\[InvisibleSpace]", "441", 
   "\[InvisibleSpace]", "\<\"B_\"\>", "\[InvisibleSpace]", "9", 
   "\[InvisibleSpace]", "\<\"C_\"\>", "\[InvisibleSpace]", "441", 
   "\[InvisibleSpace]", "\<\"C2_\"\>", "\[InvisibleSpace]", "441", 
   "\[InvisibleSpace]", "\<\"A2_\"\>", "\[InvisibleSpace]", "441"}],
  SequenceForm["A_", 441, "B_", 9, "C_", 441, "C2_", 441, "A2_", 441],
  Editable->False]], "Print",
 CellChangeTimes->{3.735448970143317*^9, 3.738918118545285*^9, 
  3.739787470460832*^9, 3.739787539915525*^9, 3.739804381549469*^9},
 CellLabel->
  "During evaluation of \
In[1072]:=",ExpressionUUID->"4528b33e-afcc-41dd-85d7-ab5604c9e668"],

Cell[BoxData["225"], "Output",
 CellChangeTimes->{3.735448970182391*^9, 3.738918118641191*^9, 
  3.7397874705369387`*^9, 3.739787540005423*^9, 3.739804381650634*^9},
 CellLabel->
  "Out[1077]=",ExpressionUUID->"da672454-d835-4d28-b26f-6f858d7b9bd0"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "this", " ", "would", " ", "correspond", " ", "to", " ", "filter", " ", 
     "out", " ", "all", " ", "terms", " ", "involving", " ", "higher", " ", 
     RowBox[{"bands", ":", "\[IndentingNewLine]", 
      RowBox[{"at", " ", "least"}]}]}], ",", " ", 
    RowBox[{
     RowBox[{"this", " ", "is", " ", "giving", " ", "a", " ", "brute"}], "-", 
     
     RowBox[{
     "force", " ", "approach", " ", "to", " ", "obtain", " ", "the", " ", 
      "first", " ", "order", " ", "expression"}]}], ",", " ", 
    RowBox[{
     RowBox[{"useful", " ", "for", " ", 
      RowBox[{"J", "/", "U"}]}], " ", ">>", "1"}], ",", "\[IndentingNewLine]", 
    RowBox[{
    "while", " ", "higher", " ", "orders", " ", "could", " ", "be", " ", 
     "obtained", " ", "by", " ", "perturbation", " ", "theory"}], ",", " ", 
    RowBox[{"see", " ", 
     RowBox[{"e", ".", "g", "."}]}], ",", " ", 
    RowBox[{
    "the", " ", "references", " ", "by", " ", "Tovmasyan", " ", "et", " ", 
     RowBox[{"al", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"LBproj", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"w", "[", 
        RowBox[{"{", 
         RowBox[{"a_", ",", "0"}], "}"}], "]"}], "\[Rule]", "0"}], ",", 
      RowBox[{
       RowBox[{"w", "[", 
        RowBox[{"{", 
         RowBox[{"a_", ",", "1"}], "}"}], "]"}], "\[Rule]", "0"}], ",", 
      RowBox[{
       RowBox[{"wdag", "[", 
        RowBox[{"{", 
         RowBox[{"a_", ",", "0"}], "}"}], "]"}], "\[Rule]", "0"}], ",", 
      RowBox[{
       RowBox[{"wdag", "[", 
        RowBox[{"{", 
         RowBox[{"a_", ",", "1"}], "}"}], "]"}], "\[Rule]", "0"}]}], "}"}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.739788192967564*^9, 3.739788328923737*^9}},
 CellLabel->
  "In[1078]:=",ExpressionUUID->"1899229c-19a0-4b10-bd3f-375df6397a1c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"properly", " ", "summed"}], ",", " ", 
     RowBox[{
      RowBox[{
      "this", " ", "will", " ", "give", " ", "the", " ", "interaction"}], "-", 
      RowBox[{
      "induced", " ", "terms", " ", "in", " ", "the", " ", "lowest", " ", 
       "band"}]}]}], "*)"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"+", 
      RowBox[{"interaction", "[", 
       RowBox[{"enc", "[", 
        RowBox[{"{", 
         RowBox[{"4", ",", "2"}], "}"}], "]"}], "]"}]}], "+", 
     RowBox[{
      FractionBox["1", "2"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"interaction", "[", 
         RowBox[{"enc", "[", 
          RowBox[{"{", 
           RowBox[{"4", ",", "1"}], "}"}], "]"}], "]"}], "+", 
        RowBox[{"interaction", "[", 
         RowBox[{"enc", "[", 
          RowBox[{"{", 
           RowBox[{"4", ",", "3"}], "}"}], "]"}], "]"}], "+", 
        RowBox[{"interaction", "[", 
         RowBox[{"enc", "[", 
          RowBox[{"{", 
           RowBox[{"3", ",", "3"}], "}"}], "]"}], "]"}], "+", 
        RowBox[{"interaction", "[", 
         RowBox[{"enc", "[", 
          RowBox[{"{", 
           RowBox[{"5", ",", "1"}], "}"}], "]"}], "]"}]}], ")"}]}]}], "/.", 
    "LBproj"}], "//", "Expand"}]}]], "Input",
 CellChangeTimes->{{3.739791034636832*^9, 3.739791041446311*^9}, {
  3.739791093689151*^9, 3.739791208410956*^9}, {3.7397916332665586`*^9, 
  3.739791637072792*^9}, {3.73979176552538*^9, 3.739791817498478*^9}},
 CellLabel->
  "In[1079]:=",ExpressionUUID->"33b6eec1-fdb6-40d0-8b54-648a7b1d055a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["1", "128"], " ", 
   SuperscriptBox[
    RowBox[{"w", "[", 
     RowBox[{"{", 
      RowBox[{"3", ",", 
       RowBox[{"-", "1"}]}], "}"}], "]"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"wdag", "[", 
     RowBox[{"{", 
      RowBox[{"3", ",", 
       RowBox[{"-", "1"}]}], "}"}], "]"}], "2"]}], "+", 
  RowBox[{
   FractionBox["1", "128"], " ", 
   SuperscriptBox[
    RowBox[{"w", "[", 
     RowBox[{"{", 
      RowBox[{"4", ",", 
       RowBox[{"-", "1"}]}], "}"}], "]"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"wdag", "[", 
     RowBox[{"{", 
      RowBox[{"3", ",", 
       RowBox[{"-", "1"}]}], "}"}], "]"}], "2"]}], "+", 
  RowBox[{
   FractionBox["1", "32"], " ", 
   RowBox[{"w", "[", 
    RowBox[{"{", 
     RowBox[{"3", ",", 
      RowBox[{"-", "1"}]}], "}"}], "]"}], " ", 
   RowBox[{"w", "[", 
    RowBox[{"{", 
     RowBox[{"4", ",", 
      RowBox[{"-", "1"}]}], "}"}], "]"}], " ", 
   RowBox[{"wdag", "[", 
    RowBox[{"{", 
     RowBox[{"3", ",", 
      RowBox[{"-", "1"}]}], "}"}], "]"}], " ", 
   RowBox[{"wdag", "[", 
    RowBox[{"{", 
     RowBox[{"4", ",", 
      RowBox[{"-", "1"}]}], "}"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "128"], " ", 
   SuperscriptBox[
    RowBox[{"w", "[", 
     RowBox[{"{", 
      RowBox[{"3", ",", 
       RowBox[{"-", "1"}]}], "}"}], "]"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"wdag", "[", 
     RowBox[{"{", 
      RowBox[{"4", ",", 
       RowBox[{"-", "1"}]}], "}"}], "]"}], "2"]}], "+", 
  RowBox[{
   FractionBox["9", "64"], " ", 
   SuperscriptBox[
    RowBox[{"w", "[", 
     RowBox[{"{", 
      RowBox[{"4", ",", 
       RowBox[{"-", "1"}]}], "}"}], "]"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"wdag", "[", 
     RowBox[{"{", 
      RowBox[{"4", ",", 
       RowBox[{"-", "1"}]}], "}"}], "]"}], "2"]}], "+", 
  RowBox[{
   FractionBox["1", "128"], " ", 
   SuperscriptBox[
    RowBox[{"w", "[", 
     RowBox[{"{", 
      RowBox[{"5", ",", 
       RowBox[{"-", "1"}]}], "}"}], "]"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"wdag", "[", 
     RowBox[{"{", 
      RowBox[{"4", ",", 
       RowBox[{"-", "1"}]}], "}"}], "]"}], "2"]}], "+", 
  RowBox[{
   FractionBox["1", "32"], " ", 
   RowBox[{"w", "[", 
    RowBox[{"{", 
     RowBox[{"4", ",", 
      RowBox[{"-", "1"}]}], "}"}], "]"}], " ", 
   RowBox[{"w", "[", 
    RowBox[{"{", 
     RowBox[{"5", ",", 
      RowBox[{"-", "1"}]}], "}"}], "]"}], " ", 
   RowBox[{"wdag", "[", 
    RowBox[{"{", 
     RowBox[{"4", ",", 
      RowBox[{"-", "1"}]}], "}"}], "]"}], " ", 
   RowBox[{"wdag", "[", 
    RowBox[{"{", 
     RowBox[{"5", ",", 
      RowBox[{"-", "1"}]}], "}"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "128"], " ", 
   SuperscriptBox[
    RowBox[{"w", "[", 
     RowBox[{"{", 
      RowBox[{"4", ",", 
       RowBox[{"-", "1"}]}], "}"}], "]"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"wdag", "[", 
     RowBox[{"{", 
      RowBox[{"5", ",", 
       RowBox[{"-", "1"}]}], "}"}], "]"}], "2"]}], "+", 
  RowBox[{
   FractionBox["1", "128"], " ", 
   SuperscriptBox[
    RowBox[{"w", "[", 
     RowBox[{"{", 
      RowBox[{"5", ",", 
       RowBox[{"-", "1"}]}], "}"}], "]"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"wdag", "[", 
     RowBox[{"{", 
      RowBox[{"5", ",", 
       RowBox[{"-", "1"}]}], "}"}], "]"}], "2"]}]}]], "Output",
 CellChangeTimes->{3.739791818567212*^9, 3.739804381877688*^9},
 CellLabel->
  "Out[1079]=",ExpressionUUID->"bd4edba4-dd4d-4100-ace8-4ca8a7484b20"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Finding the terms with \\tilde{U} coefficients (Eq. (8) )", "Subsection",
 CellChangeTimes->{{3.735448986462941*^9, 3.735448990275827*^9}, {
  3.7354491373160563`*^9, 3.7354491433912277`*^9}, {3.738918129556869*^9, 
  3.738918158750393*^9}},ExpressionUUID->"43b11b87-f698-4e73-b830-\
d00155d25ff4"],

Cell[TextData[StyleBox["Finding the terms that have on-site interactions and \
cage flavour flips around a given hub (i.e the terms in Eq. (8)).\nIt should \
be noted that A will only include j and j-1 terms, B only includes j terms \
and C will only include j and j+1 terms where j is the cell that each one \
occurs on. This means that C from the previous cell and A from the next cell \
both have an influence on the current cell being looked at. Either all 5 \
sites within a cage can be considered or to simplify the problem only the \
C_{j-1}, B_{j} and the A_{j} can be considered.",
 FontColor->RGBColor[0.5019607843137255, 0., 0.5019607843137255]]], "Text",
 CellChangeTimes->{{3.733132115283888*^9, 3.733132116351993*^9}, {
  3.7331321494861183`*^9, 3.7331322365089617`*^9}, {3.7331322688209143`*^9, 
  3.7331323159836206`*^9}, {3.7331324024761972`*^9, 3.733132442805212*^9}, {
  3.738918181937283*^9, 3.738918186279677*^9}, {3.738918733444466*^9, 
  3.738918790988451*^9}},ExpressionUUID->"60720186-df11-4a82-ac2d-\
ad1c72c290a9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\n", 
  RowBox[{
   RowBox[{
    RowBox[{"Ub", "[", "cell_", "]"}], ":=", 
    RowBox[{"With", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"expr", "=", 
        RowBox[{"cageintb", "[", "cell", "]"}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"expr", "/.", 
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"f_", "[", 
          RowBox[{"{", 
           RowBox[{"a_", ",", "_"}], "}"}], "]"}], "\[RuleDelayed]", 
         RowBox[{"0", "/;", 
          RowBox[{"a", "\[NotEqual]", "cell"}]}]}], "\[IndentingNewLine]", 
        "}"}]}]}], "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Uc", "[", "cell_", "]"}], ":=", 
    RowBox[{"With", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"expr", "=", 
        RowBox[{"cageintc", "[", "cell", "]"}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"expr", "/.", 
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"f_", "[", 
          RowBox[{"{", 
           RowBox[{"a_", ",", "_"}], "}"}], "]"}], "\[RuleDelayed]", 
         RowBox[{"0", "/;", 
          RowBox[{"a", "\[NotEqual]", "cell"}]}]}], "\[IndentingNewLine]", 
        "}"}]}]}], "\[IndentingNewLine]", "]"}]}], " ", 
   RowBox[{"(*", 
    RowBox[{
    "This", " ", "is", " ", "only", " ", "the", " ", "part", " ", "of", " ", 
     "C", " ", "that", " ", "is", " ", "actually", " ", "in", " ", "cell"}], 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Ucall", "[", "cell_", "]"}], ":=", 
    RowBox[{
     RowBox[{"With", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"expr", "=", 
         RowBox[{"cageintc", "[", "cell", "]"}]}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"expr", "/.", 
        RowBox[{"{", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"f_", "[", 
           RowBox[{"{", 
            RowBox[{"a_", ",", "_"}], "}"}], "]"}], "\[RuleDelayed]", 
          RowBox[{"0", "/;", 
           RowBox[{"a", "\[NotEqual]", "cell"}]}]}], "\[IndentingNewLine]", 
         "}"}]}]}], "\[IndentingNewLine]", "]"}], "+", " ", 
     RowBox[{"With", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"expr", "=", 
         RowBox[{"cageintc", "[", "cell", "]"}]}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"expr", "/.", 
        RowBox[{"{", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"f_", "[", 
           RowBox[{"{", 
            RowBox[{"a_", ",", "_"}], "}"}], "]"}], "\[RuleDelayed]", 
          RowBox[{"0", "/;", 
           RowBox[{"a", "\[NotEqual]", 
            RowBox[{"cell", "+", "1"}]}]}]}], "\[IndentingNewLine]", 
         "}"}]}]}], "\[IndentingNewLine]", "]"}]}]}], " ", 
   RowBox[{"(*", 
    RowBox[{
    "This", " ", "is", " ", "the", " ", "total", " ", "contribution", " ", 
     "of", " ", "U_c", " ", "terms", " ", "to", " ", "the", " ", "cell", " ", 
     "of", "  ", "interest"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Ua", "[", "cell_", "]"}], ":=", 
    RowBox[{"With", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"expr", "=", 
        RowBox[{"cageinta", "[", "cell", "]"}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"expr", "/.", 
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"f_", "[", 
          RowBox[{"{", 
           RowBox[{"a_", ",", "_"}], "}"}], "]"}], "\[RuleDelayed]", 
         RowBox[{"0", "/;", 
          RowBox[{"a", "\[NotEqual]", "cell"}]}]}], "\[IndentingNewLine]", 
        "}"}]}]}], "\[IndentingNewLine]", "]"}]}], 
   RowBox[{"(*", 
    RowBox[{
    "This", " ", "is", " ", "only", " ", "the", " ", "part", " ", "of", " ", 
     "A", " ", "that", " ", "is", " ", "actually", " ", "in", " ", "cell"}], 
    "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Uaall", "[", "cell_", "]"}], ":=", 
    RowBox[{
     RowBox[{"With", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"expr", "=", 
         RowBox[{"cageinta", "[", "cell", "]"}]}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"expr", "/.", 
        RowBox[{"{", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"f_", "[", 
           RowBox[{"{", 
            RowBox[{"a_", ",", "_"}], "}"}], "]"}], "\[RuleDelayed]", 
          RowBox[{"0", "/;", 
           RowBox[{"a", "\[NotEqual]", "cell"}]}]}], "\[IndentingNewLine]", 
         "}"}]}]}], "\[IndentingNewLine]", "]"}], " ", "+", 
     RowBox[{"With", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"expr", "=", 
         RowBox[{"cageinta", "[", "cell", "]"}]}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"expr", "/.", 
        RowBox[{"{", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"f_", "[", 
           RowBox[{"{", 
            RowBox[{"a_", ",", "_"}], "}"}], "]"}], "\[RuleDelayed]", 
          RowBox[{"0", "/;", 
           RowBox[{"a", "\[NotEqual]", 
            RowBox[{"cell", "-", "1"}]}]}]}], "\[IndentingNewLine]", 
         "}"}]}]}], "\[IndentingNewLine]", "]"}]}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{"\"\<Ua_\>\"", ",", 
     RowBox[{"Length", "[", 
      RowBox[{"Ua", "[", "cell", "]"}], "]"}], ",", "\"\<Ub_\>\"", ",", 
     RowBox[{"Length", "[", 
      RowBox[{"Ub", "[", "cell", "]"}], "]"}], ",", "\"\<Ucback_\>\"", " ", 
     ",", 
     RowBox[{"Length", "[", 
      RowBox[{"Uc", "[", 
       RowBox[{"cell", "-", "1"}], "]"}], "]"}], ",", "\"\<Uafor_\>\"", ",", 
     RowBox[{"Length", "[", 
      RowBox[{"Ua", "[", 
       RowBox[{"cell", "+", "1"}], "]"}], "]"}], ",", "\"\<Uc_\>\"", ",", 
     RowBox[{"Length", "[", 
      RowBox[{"Uc", "[", "cell", "]"}], "]"}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Length", "[", 
     RowBox[{
      RowBox[{"Ua", "[", "cell", "]"}], "+", 
      RowBox[{"Ub", "[", "cell", "]"}], "+", 
      RowBox[{"Uc", "[", "cell", "]"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Length", "[", 
     RowBox[{
      RowBox[{"Ua", "[", "cell", "]"}], "+", 
      RowBox[{"Ub", "[", "cell", "]"}], "+", 
      RowBox[{"Uc", "[", "cell", "]"}], "+", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Ucall", "[", 
         RowBox[{"cell", "-", "1"}], "]"}], "-", 
        RowBox[{"Uc", "[", 
         RowBox[{"cell", "-", "1"}], "]"}]}], ")"}], "+", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Uaall", "[", 
         RowBox[{"cell", "+", "1"}], "]"}], "-", 
        RowBox[{"Ua", "[", 
         RowBox[{"cell", "+", "1"}], "]"}]}], ")"}]}], "]"}], "  ", ";"}], 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{"we", " ", "want", " ", "to", " ", 
       RowBox[{"inc", ".", " ", "j"}]}], "-", "1"}], ",", 
     RowBox[{
      RowBox[{"j", " ", "and", " ", "j"}], "+", 
      RowBox[{
      "1", " ", "to", " ", "find", " ", "which", " ", "of", " ", "the", " ", 
       "j", " ", "components", " ", "cancel", " ", 
       RowBox[{"out", "."}]}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
   "Print", "[", "\"\<------------tilde{U} terms------------\>\"", "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Utildecell", "=", 
    RowBox[{
     RowBox[{"Ua", "[", "cell", "]"}], "+", 
     RowBox[{"Ub", "[", "cell", "]"}], "+", 
     RowBox[{"Uc", "[", "cell", "]"}], "+", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Ucall", "[", 
        RowBox[{"cell", "-", "1"}], "]"}], "-", 
       RowBox[{"Uc", "[", 
        RowBox[{"cell", "-", "1"}], "]"}]}], ")"}], "+", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Uaall", "[", 
        RowBox[{"cell", "+", "1"}], "]"}], "-", 
       RowBox[{"Ua", "[", 
        RowBox[{"cell", "+", "1"}], "]"}]}], ")"}]}]}], " ", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"TeXForm", "[", "%", "]"}], ";"}], "*)"}], 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "This", " ", "should", " ", "be", " ", "the", " ", "pattern", " ", 
      "regardless", " ", "of", " ", "if", " ", "cell", " ", "is", " ", "a", 
      " ", "different", " ", "value", " ", "provided", " ", "that", " ", 
      "cell", " ", "is", " ", "at", " ", "least", " ", "2", " ", "in", " ", 
      "from", " ", "the", " ", "edge"}], "..."}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{"\"\<Number of Utilde terms: \>\"", ",", 
     RowBox[{"Length", "[", "Utildecell", "]"}]}], "]"}], "\n"}]}]], "Input",
 CellChangeTimes->{{3.735449025877698*^9, 3.7354490450891857`*^9}, {
  3.738918237236484*^9, 3.73891832139515*^9}, {3.7389188114131613`*^9, 
  3.738918833482696*^9}, {3.738918864748373*^9, 3.738918901376141*^9}},
 CellLabel->
  "In[1080]:=",ExpressionUUID->"86926fcf-bfd3-4a34-91ae-3ca72536d26a"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Ua_\"\>", "\[InvisibleSpace]", "36", 
   "\[InvisibleSpace]", "\<\"Ub_\"\>", "\[InvisibleSpace]", "9", 
   "\[InvisibleSpace]", "\<\"Ucback_\"\>", "\[InvisibleSpace]", "36", 
   "\[InvisibleSpace]", "\<\"Uafor_\"\>", "\[InvisibleSpace]", "36", 
   "\[InvisibleSpace]", "\<\"Uc_\"\>", "\[InvisibleSpace]", "36"}],
  SequenceForm["Ua_", 36, "Ub_", 9, "Ucback_", 36, "Uafor_", 36, "Uc_", 36],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.735449045714621*^9, {3.738918210786551*^9, 3.738918254918045*^9}, {
   3.738918300069579*^9, 3.738918323383609*^9}, 3.738918906148581*^9, 
   3.739787638413164*^9, 3.739804382070299*^9},
 CellLabel->
  "During evaluation of \
In[1080]:=",ExpressionUUID->"077e715b-cf72-42be-8b69-ad9b397356b9"],

Cell[BoxData["\<\"------------tilde{U} terms------------\"\>"], "Print",
 CellChangeTimes->{
  3.735449045714621*^9, {3.738918210786551*^9, 3.738918254918045*^9}, {
   3.738918300069579*^9, 3.738918323383609*^9}, 3.738918906148581*^9, 
   3.739787638413164*^9, 3.739804382503871*^9},
 CellLabel->
  "During evaluation of \
In[1080]:=",ExpressionUUID->"803c5b38-5179-4b11-962e-af64fee1ea22"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["5", "16"], " ", 
   SuperscriptBox[
    RowBox[{"w", "[", 
     RowBox[{"{", 
      RowBox[{"4", ",", 
       RowBox[{"-", "1"}]}], "}"}], "]"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"wdag", "[", 
     RowBox[{"{", 
      RowBox[{"4", ",", 
       RowBox[{"-", "1"}]}], "}"}], "]"}], "2"]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   SuperscriptBox[
    RowBox[{"w", "[", 
     RowBox[{"{", 
      RowBox[{"4", ",", "0"}], "}"}], "]"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"wdag", "[", 
     RowBox[{"{", 
      RowBox[{"4", ",", 
       RowBox[{"-", "1"}]}], "}"}], "]"}], "2"]}], "-", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"w", "[", 
    RowBox[{"{", 
     RowBox[{"4", ",", 
      RowBox[{"-", "1"}]}], "}"}], "]"}], " ", 
   RowBox[{"w", "[", 
    RowBox[{"{", 
     RowBox[{"4", ",", "1"}], "}"}], "]"}], " ", 
   SuperscriptBox[
    RowBox[{"wdag", "[", 
     RowBox[{"{", 
      RowBox[{"4", ",", 
       RowBox[{"-", "1"}]}], "}"}], "]"}], "2"]}], "+", 
  RowBox[{
   FractionBox["5", "16"], " ", 
   SuperscriptBox[
    RowBox[{"w", "[", 
     RowBox[{"{", 
      RowBox[{"4", ",", "1"}], "}"}], "]"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"wdag", "[", 
     RowBox[{"{", 
      RowBox[{"4", ",", 
       RowBox[{"-", "1"}]}], "}"}], "]"}], "2"]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"w", "[", 
    RowBox[{"{", 
     RowBox[{"4", ",", 
      RowBox[{"-", "1"}]}], "}"}], "]"}], " ", 
   RowBox[{"w", "[", 
    RowBox[{"{", 
     RowBox[{"4", ",", "0"}], "}"}], "]"}], " ", 
   RowBox[{"wdag", "[", 
    RowBox[{"{", 
     RowBox[{"4", ",", 
      RowBox[{"-", "1"}]}], "}"}], "]"}], " ", 
   RowBox[{"wdag", "[", 
    RowBox[{"{", 
     RowBox[{"4", ",", "0"}], "}"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"w", "[", 
    RowBox[{"{", 
     RowBox[{"4", ",", "0"}], "}"}], "]"}], " ", 
   RowBox[{"w", "[", 
    RowBox[{"{", 
     RowBox[{"4", ",", "1"}], "}"}], "]"}], " ", 
   RowBox[{"wdag", "[", 
    RowBox[{"{", 
     RowBox[{"4", ",", 
      RowBox[{"-", "1"}]}], "}"}], "]"}], " ", 
   RowBox[{"wdag", "[", 
    RowBox[{"{", 
     RowBox[{"4", ",", "0"}], "}"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   SuperscriptBox[
    RowBox[{"w", "[", 
     RowBox[{"{", 
      RowBox[{"4", ",", 
       RowBox[{"-", "1"}]}], "}"}], "]"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"wdag", "[", 
     RowBox[{"{", 
      RowBox[{"4", ",", "0"}], "}"}], "]"}], "2"]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   SuperscriptBox[
    RowBox[{"w", "[", 
     RowBox[{"{", 
      RowBox[{"4", ",", "0"}], "}"}], "]"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"wdag", "[", 
     RowBox[{"{", 
      RowBox[{"4", ",", "0"}], "}"}], "]"}], "2"]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"w", "[", 
    RowBox[{"{", 
     RowBox[{"4", ",", 
      RowBox[{"-", "1"}]}], "}"}], "]"}], " ", 
   RowBox[{"w", "[", 
    RowBox[{"{", 
     RowBox[{"4", ",", "1"}], "}"}], "]"}], " ", 
   SuperscriptBox[
    RowBox[{"wdag", "[", 
     RowBox[{"{", 
      RowBox[{"4", ",", "0"}], "}"}], "]"}], "2"]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   SuperscriptBox[
    RowBox[{"w", "[", 
     RowBox[{"{", 
      RowBox[{"4", ",", "1"}], "}"}], "]"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"wdag", "[", 
     RowBox[{"{", 
      RowBox[{"4", ",", "0"}], "}"}], "]"}], "2"]}], "-", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   SuperscriptBox[
    RowBox[{"w", "[", 
     RowBox[{"{", 
      RowBox[{"4", ",", 
       RowBox[{"-", "1"}]}], "}"}], "]"}], "2"], " ", 
   RowBox[{"wdag", "[", 
    RowBox[{"{", 
     RowBox[{"4", ",", 
      RowBox[{"-", "1"}]}], "}"}], "]"}], " ", 
   RowBox[{"wdag", "[", 
    RowBox[{"{", 
     RowBox[{"4", ",", "1"}], "}"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   SuperscriptBox[
    RowBox[{"w", "[", 
     RowBox[{"{", 
      RowBox[{"4", ",", "0"}], "}"}], "]"}], "2"], " ", 
   RowBox[{"wdag", "[", 
    RowBox[{"{", 
     RowBox[{"4", ",", 
      RowBox[{"-", "1"}]}], "}"}], "]"}], " ", 
   RowBox[{"wdag", "[", 
    RowBox[{"{", 
     RowBox[{"4", ",", "1"}], "}"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["5", "4"], " ", 
   RowBox[{"w", "[", 
    RowBox[{"{", 
     RowBox[{"4", ",", 
      RowBox[{"-", "1"}]}], "}"}], "]"}], " ", 
   RowBox[{"w", "[", 
    RowBox[{"{", 
     RowBox[{"4", ",", "1"}], "}"}], "]"}], " ", 
   RowBox[{"wdag", "[", 
    RowBox[{"{", 
     RowBox[{"4", ",", 
      RowBox[{"-", "1"}]}], "}"}], "]"}], " ", 
   RowBox[{"wdag", "[", 
    RowBox[{"{", 
     RowBox[{"4", ",", "1"}], "}"}], "]"}]}], "-", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   SuperscriptBox[
    RowBox[{"w", "[", 
     RowBox[{"{", 
      RowBox[{"4", ",", "1"}], "}"}], "]"}], "2"], " ", 
   RowBox[{"wdag", "[", 
    RowBox[{"{", 
     RowBox[{"4", ",", 
      RowBox[{"-", "1"}]}], "}"}], "]"}], " ", 
   RowBox[{"wdag", "[", 
    RowBox[{"{", 
     RowBox[{"4", ",", "1"}], "}"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"w", "[", 
    RowBox[{"{", 
     RowBox[{"4", ",", 
      RowBox[{"-", "1"}]}], "}"}], "]"}], " ", 
   RowBox[{"w", "[", 
    RowBox[{"{", 
     RowBox[{"4", ",", "0"}], "}"}], "]"}], " ", 
   RowBox[{"wdag", "[", 
    RowBox[{"{", 
     RowBox[{"4", ",", "0"}], "}"}], "]"}], " ", 
   RowBox[{"wdag", "[", 
    RowBox[{"{", 
     RowBox[{"4", ",", "1"}], "}"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"w", "[", 
    RowBox[{"{", 
     RowBox[{"4", ",", "0"}], "}"}], "]"}], " ", 
   RowBox[{"w", "[", 
    RowBox[{"{", 
     RowBox[{"4", ",", "1"}], "}"}], "]"}], " ", 
   RowBox[{"wdag", "[", 
    RowBox[{"{", 
     RowBox[{"4", ",", "0"}], "}"}], "]"}], " ", 
   RowBox[{"wdag", "[", 
    RowBox[{"{", 
     RowBox[{"4", ",", "1"}], "}"}], "]"}]}], "+", 
  RowBox[{
   FractionBox["5", "16"], " ", 
   SuperscriptBox[
    RowBox[{"w", "[", 
     RowBox[{"{", 
      RowBox[{"4", ",", 
       RowBox[{"-", "1"}]}], "}"}], "]"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"wdag", "[", 
     RowBox[{"{", 
      RowBox[{"4", ",", "1"}], "}"}], "]"}], "2"]}], "+", 
  RowBox[{
   FractionBox["1", "8"], " ", 
   SuperscriptBox[
    RowBox[{"w", "[", 
     RowBox[{"{", 
      RowBox[{"4", ",", "0"}], "}"}], "]"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"wdag", "[", 
     RowBox[{"{", 
      RowBox[{"4", ",", "1"}], "}"}], "]"}], "2"]}], "-", 
  RowBox[{
   FractionBox["3", "8"], " ", 
   RowBox[{"w", "[", 
    RowBox[{"{", 
     RowBox[{"4", ",", 
      RowBox[{"-", "1"}]}], "}"}], "]"}], " ", 
   RowBox[{"w", "[", 
    RowBox[{"{", 
     RowBox[{"4", ",", "1"}], "}"}], "]"}], " ", 
   SuperscriptBox[
    RowBox[{"wdag", "[", 
     RowBox[{"{", 
      RowBox[{"4", ",", "1"}], "}"}], "]"}], "2"]}], "+", 
  RowBox[{
   FractionBox["5", "16"], " ", 
   SuperscriptBox[
    RowBox[{"w", "[", 
     RowBox[{"{", 
      RowBox[{"4", ",", "1"}], "}"}], "]"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"wdag", "[", 
     RowBox[{"{", 
      RowBox[{"4", ",", "1"}], "}"}], "]"}], "2"]}]}]], "Output",
 CellChangeTimes->{
  3.735449045997615*^9, {3.7389182114761868`*^9, 3.7389182556082993`*^9}, {
   3.738918300761697*^9, 3.7389183240536547`*^9}, 3.738918906793281*^9, 
   3.739787639079587*^9, 3.73980438284348*^9},
 CellLabel->
  "Out[1089]=",ExpressionUUID->"ca291655-f976-4a0b-ab2d-d9f4b91fc54a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Number of Utilde terms: \"\>", "\[InvisibleSpace]", "20"}],
  SequenceForm["Number of Utilde terms: ", 20],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.735449045714621*^9, {3.738918210786551*^9, 3.738918254918045*^9}, {
   3.738918300069579*^9, 3.738918323383609*^9}, 3.738918906148581*^9, 
   3.739787638413164*^9, 3.739804382854022*^9},
 CellLabel->
  "During evaluation of \
In[1080]:=",ExpressionUUID->"998374d1-2a81-4448-91c8-4f1fdd8e10e6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Print", "[", 
  RowBox[{"\"\<1st order projection on lowest band: \>\"", ",", 
   RowBox[{"Utildecell", "/.", "LBproj"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.739788128999282*^9, 3.739788181169795*^9}, {
  3.739788341163538*^9, 3.7397883925909643`*^9}},
 CellLabel->
  "In[1091]:=",ExpressionUUID->"3a703bf3-cdd4-4227-aece-749ee7113c81"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"1st order projection on lowest band: \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["5", "16"], " ", 
    SuperscriptBox[
     RowBox[{"w", "[", 
      RowBox[{"{", 
       RowBox[{"4", ",", 
        RowBox[{"-", "1"}]}], "}"}], "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"wdag", "[", 
      RowBox[{"{", 
       RowBox[{"4", ",", 
        RowBox[{"-", "1"}]}], "}"}], "]"}], "2"]}]}],
  SequenceForm[
  "1st order projection on lowest band: ", (
    Rational[5, 16] $CellContext`w[{4, -1}]^2) $CellContext`wdag[{4, -1}]^2],
  Editable->False]], "Print",
 CellChangeTimes->{3.739788395098226*^9, 3.73980438292982*^9},
 CellLabel->
  "During evaluation of \
In[1091]:=",ExpressionUUID->"c8bb1b48-758f-4b35-adec-424add1a8aee"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Finding the terms with \\tilde{V} coefficients (Eq. (9))", "Subsection",
 CellChangeTimes->{{3.735449121667948*^9, 3.735449134694831*^9}, {
  3.738918920927513*^9, 
  3.738918940244203*^9}},ExpressionUUID->"da6493a7-c63a-4a61-9dfb-\
6b5593765293"],

Cell[TextData[StyleBox["Here we find the terms corresponding to interactions \
and correlated flips between nearest neighbour hubs, which are shown in Eq. \
(9) where the coefficient has been labelled \\tilde{V}.",
 FontColor->RGBColor[0.5, 0, 0.5]]], "Text",
 CellChangeTimes->{{3.738918958436635*^9, 
  3.7389190427224007`*^9}},ExpressionUUID->"6f381810-93e2-4d28-9121-\
7fe48b2f544b"],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Defining the V terms so that they can be selected",
 FontColor->RGBColor[
  0.6871442740520333, 0.1450827801937896, 
   0.07516594186312657]]], "Subsubsection",
 CellChangeTimes->{{3.7331378517651577`*^9, 
  3.7331378659122477`*^9}},ExpressionUUID->"e2a7df75-96c6-4909-b07a-\
eb5fdaace5d0"],

Cell[TextData[StyleBox["Firstly, we extract any of the terms of type \
\\tilde{V} (Eq. (9)) that include the cell j in them, i.e. terms between j-1 \
and j or terms between j and j+1 of the correct form.",
 FontColor->RGBColor[0.5, 0, 0.5]]], "Text",
 CellChangeTimes->{{3.738919096611536*^9, 3.7389191378988256`*^9}, {
  3.7389191795020943`*^9, 
  3.738919234110518*^9}},ExpressionUUID->"32a1ad30-0fd9-43f2-8678-\
739360309328"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"A", " ", "only", " ", "includes", " ", "j"}], "-", 
    RowBox[{"1", " ", "and", " ", 
     RowBox[{"j", ".", " ", "C"}], " ", "only", " ", "includes", " ", "j"}], 
    "+", 
    RowBox[{"1", " ", "and", " ", 
     RowBox[{"j", ".", " ", "B"}], " ", "includes", " ", "only", " ", "j"}]}],
    "*)"}], "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"Vcplus", "[", "cell_", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"a", ",", "b", ",", "f"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"With", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"expr", "=", 
          RowBox[{"cageintc", "[", "cell", "]"}]}], "}"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"expr", "/.", 
           RowBox[{"{", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
              RowBox[{"s", ":", 
               RowBox[{
                RowBox[{"wdag", "[", 
                 RowBox[{"{", 
                  RowBox[{"a_", ",", "_"}], "}"}], "]"}], 
                RowBox[{"wdag", "[", 
                 RowBox[{"{", 
                  RowBox[{"b_", ",", "_"}], "}"}], "]"}], 
                RowBox[{"w", "[", 
                 RowBox[{"{", 
                  RowBox[{"a_", ",", "_"}], "}"}], "]"}], 
                RowBox[{"w", "[", 
                 RowBox[{"{", 
                  RowBox[{"b_", ",", "_"}], "}"}], "]"}]}]}], "/;", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Sort", "@", 
                 RowBox[{"{", 
                  RowBox[{"a", ",", "b"}], "}"}]}], "\[Equal]", 
                RowBox[{"{", 
                 RowBox[{"cell", ",", 
                  RowBox[{"cell", "+", "1"}]}], "}"}]}], ")"}]}], 
             "\[RuleDelayed]", 
             RowBox[{"f", "[", "s", "]"}]}], "\[IndentingNewLine]", "}"}]}], "//", 
          RowBox[{
           RowBox[{"Replace", "[", 
            RowBox[{"#", ",", "\[IndentingNewLine]", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"s_Times", "/;", 
                RowBox[{"!", 
                 RowBox[{"MatchQ", "[", 
                  RowBox[{"s", ",", 
                   RowBox[{
                    RowBox[{"f", "[", "__", "]"}], "*", "___"}]}], "]"}]}]}], 
               "\[RuleDelayed]", "0"}], "}"}], ",", "\[IndentingNewLine]", 
             RowBox[{"{", "1", "}"}]}], "\[IndentingNewLine]", "]"}], "&"}]}],
          "//", 
         RowBox[{
          RowBox[{"ReplaceAll", "[", 
           RowBox[{"#", ",", 
            RowBox[{
             RowBox[{"f", "[", "s___", "]"}], "\[RuleDelayed]", "s"}]}], 
           "]"}], "&"}]}]}], "\[IndentingNewLine]", "]"}]}], 
     "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Vamin", "[", "cell_", "]"}], ":=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"a", ",", "b", ",", "f"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"With", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"expr", "=", 
          RowBox[{"cageinta", "[", "cell", "]"}]}], "}"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"expr", "/.", 
           RowBox[{"{", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{
              RowBox[{"s", ":", 
               RowBox[{
                RowBox[{"wdag", "[", 
                 RowBox[{"{", 
                  RowBox[{"a_", ",", "_"}], "}"}], "]"}], 
                RowBox[{"wdag", "[", 
                 RowBox[{"{", 
                  RowBox[{"b_", ",", "_"}], "}"}], "]"}], 
                RowBox[{"w", "[", 
                 RowBox[{"{", 
                  RowBox[{"a_", ",", "_"}], "}"}], "]"}], 
                RowBox[{"w", "[", 
                 RowBox[{"{", 
                  RowBox[{"b_", ",", "_"}], "}"}], "]"}]}]}], "/;", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Sort", "@", 
                 RowBox[{"{", 
                  RowBox[{"a", ",", "b"}], "}"}]}], "\[Equal]", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"cell", "-", "1"}], ",", "cell"}], "}"}]}], ")"}]}],
              "\[RuleDelayed]", 
             RowBox[{"f", "[", "s", "]"}]}], "\[IndentingNewLine]", "}"}]}], "//", 
          RowBox[{
           RowBox[{"Replace", "[", 
            RowBox[{"#", ",", "\[IndentingNewLine]", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"s_Times", "/;", 
                RowBox[{"!", 
                 RowBox[{"MatchQ", "[", 
                  RowBox[{"s", ",", 
                   RowBox[{
                    RowBox[{"f", "[", "__", "]"}], "*", "___"}]}], "]"}]}]}], 
               "\[RuleDelayed]", "0"}], "}"}], ",", "\[IndentingNewLine]", 
             RowBox[{"{", "1", "}"}]}], "\[IndentingNewLine]", "]"}], "&"}]}],
          "//", 
         RowBox[{
          RowBox[{"ReplaceAll", "[", 
           RowBox[{"#", ",", 
            RowBox[{
             RowBox[{"f", "[", "s___", "]"}], "\[RuleDelayed]", "s"}]}], 
           "]"}], "&"}]}]}], "\[IndentingNewLine]", "]"}]}], 
     "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Length", "[", 
     RowBox[{"Vcplus", "[", 
      RowBox[{"cell", "-", "1"}], "]"}], "]"}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{"Length", "[", 
     RowBox[{"Vamin", "[", "cell", "]"}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Length", "[", 
     RowBox[{"cageintc", "[", 
      RowBox[{"cell", "-", "1"}], "]"}], "]"}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{"(*", 
    RowBox[{
    "The", " ", "majority", " ", "of", " ", "the", " ", "terms", " ", "do", 
     " ", "not", " ", "fall", " ", "into", " ", "these", " ", "special", " ", 
     "cases"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{"\"\<Cback_\>\"", ",", " ", 
     RowBox[{"Length", "[", 
      RowBox[{"Vcplus", "[", 
       RowBox[{"cell", "-", "1"}], "]"}], "]"}], ",", " ", "\"\<A_\>\"", ",", 
     
     RowBox[{"Length", "[", 
      RowBox[{"Vamin", "[", "cell", "]"}], "]"}], ",", "\"\<C_\>\"", ",", 
     RowBox[{"Length", "[", 
      RowBox[{"Vcplus", "[", "cell", "]"}], "]"}], ",", "\"\<Afor_\>\"", ",", 
     
     RowBox[{"Length", "[", 
      RowBox[{"Vamin", "[", 
       RowBox[{"cell", "+", "1"}], "]"}], "]"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Vpartcage", "[", "cellin_", "]"}], ":=", 
     RowBox[{
      RowBox[{"Vamin", "[", "cellin", "]"}], "+", 
      RowBox[{"Vcplus", "[", 
       RowBox[{"cellin", "-", "1"}], "]"}]}]}], ";", " ", 
    RowBox[{"(*", 
     RowBox[{
     "We", " ", "can", " ", "only", " ", "consider", " ", "these", " ", "2", 
      " ", "to", " ", "simplify", " ", "as", " ", "will", " ", "be", " ", 
      "replicated"}], "*)"}], "\[IndentingNewLine]", 
    RowBox[{"TeXForm", "[", "%", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Vcage", "=", 
     RowBox[{
      RowBox[{"Vcplus", "[", 
       RowBox[{"cell", "-", "1"}], "]"}], "+", 
      RowBox[{"Vamin", "[", "cell", "]"}], "+", 
      RowBox[{"Vcplus", "[", "cell", "]"}], "+", 
      RowBox[{"Vamin", "[", 
       RowBox[{"cell", "+", "1"}], "]"}]}]}], ";", " ", 
    RowBox[{"(*", 
     RowBox[{
     "if", " ", "we", " ", "want", " ", "to", " ", "consider", " ", "the", 
      " ", "cage", " ", "as", " ", "a", " ", "whole"}], "*)"}], 
    "\[IndentingNewLine]", 
    RowBox[{"Length", "[", "Vcage", "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{
    "\"\<Number of terms in Vtilde between C_j-1 and A_j: \>\"", ",", 
     RowBox[{"Length", "[", 
      RowBox[{"Vpartcage", "[", "cell", "]"}], "]"}]}], "]"}], "\n", "\n", 
   StyleBox[
    RowBox[{"(*", 
     RowBox[{"But", " ", "the", " ", "Vtilde", " ", 
      RowBox[{"(", 
       RowBox[{
       "and", " ", "the", " ", "J", " ", "as", " ", "we", " ", "will", " ", 
        "see", " ", "later"}], ")"}], " ", "contain", " ", "an", " ", 
      RowBox[{"h", ".", "c"}], " ", "in", " ", "all", " ", "of", " ", "their",
       " ", 
      RowBox[{"terms", ":"}]}], "*)"}],
    FontColor->RGBColor[0.5019607843137255, 0., 0.5019607843137255]], "\n", 
   StyleBox["\n",
    FontColor->RGBColor[
     0.5019607843137255, 0., 0.5019607843137255]]}]}]], "Input",
 CellChangeTimes->{{3.735449190652841*^9, 3.735449216932757*^9}, {
  3.7389192829068537`*^9, 3.73891928620002*^9}, {3.7398148604730463`*^9, 
  3.739814900794058*^9}},ExpressionUUID->"bde01c8a-b3c6-45cd-9e50-\
7b2ceed14f52"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Cback_\"\>", "\[InvisibleSpace]", "81", 
   "\[InvisibleSpace]", "\<\"A_\"\>", "\[InvisibleSpace]", "81", 
   "\[InvisibleSpace]", "\<\"C_\"\>", "\[InvisibleSpace]", "81", 
   "\[InvisibleSpace]", "\<\"Afor_\"\>", "\[InvisibleSpace]", "81"}],
  SequenceForm["Cback_", 81, "A_", 81, "C_", 81, "Afor_", 81],
  Editable->False]], "Print",
 CellChangeTimes->{3.735449223455011*^9, 3.738919251842546*^9, 
  3.738919287586422*^9, 3.7397877344698143`*^9, 3.739804383315895*^9},
 CellLabel->
  "During evaluation of \
In[1092]:=",ExpressionUUID->"43f463c9-fa9c-445e-ac88-c44a3e9296a1"],

Cell[BoxData["162"], "Output",
 CellChangeTimes->{3.735449223504223*^9, 3.738919252021133*^9, 
  3.738919287760804*^9, 3.73978773462718*^9, 3.739804383531136*^9},
 CellLabel->
  "Out[1101]=",ExpressionUUID->"7344c764-1f92-4c2c-a8fe-a08f232ceeb7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Number of terms in Vtilde between C_j-1 and A_j: \"\>", 
   "\[InvisibleSpace]", "81"}],
  SequenceForm["Number of terms in Vtilde between C_j-1 and A_j: ", 81],
  Editable->False]], "Print",
 CellChangeTimes->{3.735449223455011*^9, 3.738919251842546*^9, 
  3.738919287586422*^9, 3.7397877344698143`*^9, 3.739804383639546*^9},
 CellLabel->
  "During evaluation of \
In[1092]:=",ExpressionUUID->"e524abb2-ce99-473b-bdf3-742f7dcdbae8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Print", "[", 
  RowBox[{"\"\<1st order projection on lowest band: \>\"", ",", 
   RowBox[{"Vcage", "/.", "LBproj"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.739788128999282*^9, 3.739788181169795*^9}, {
   3.739788341163538*^9, 3.7397883925909643`*^9}, 3.7397885033671827`*^9},
 CellLabel->
  "In[1103]:=",ExpressionUUID->"fab0bbbb-3431-4997-bc72-8dae46e95b79"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"1st order projection on lowest band: \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"w", "[", 
      RowBox[{"{", 
       RowBox[{"3", ",", 
        RowBox[{"-", "1"}]}], "}"}], "]"}], " ", 
     RowBox[{"w", "[", 
      RowBox[{"{", 
       RowBox[{"4", ",", 
        RowBox[{"-", "1"}]}], "}"}], "]"}], " ", 
     RowBox[{"wdag", "[", 
      RowBox[{"{", 
       RowBox[{"3", ",", 
        RowBox[{"-", "1"}]}], "}"}], "]"}], " ", 
     RowBox[{"wdag", "[", 
      RowBox[{"{", 
       RowBox[{"4", ",", 
        RowBox[{"-", "1"}]}], "}"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"w", "[", 
      RowBox[{"{", 
       RowBox[{"4", ",", 
        RowBox[{"-", "1"}]}], "}"}], "]"}], " ", 
     RowBox[{"w", "[", 
      RowBox[{"{", 
       RowBox[{"5", ",", 
        RowBox[{"-", "1"}]}], "}"}], "]"}], " ", 
     RowBox[{"wdag", "[", 
      RowBox[{"{", 
       RowBox[{"4", ",", 
        RowBox[{"-", "1"}]}], "}"}], "]"}], " ", 
     RowBox[{"wdag", "[", 
      RowBox[{"{", 
       RowBox[{"5", ",", 
        RowBox[{"-", "1"}]}], "}"}], "]"}]}]}]}],
  SequenceForm[
  "1st order projection on lowest band: ", 
   Rational[1, 8] $CellContext`w[{3, -1}] $CellContext`w[{
      4, -1}] $CellContext`wdag[{3, -1}] $CellContext`wdag[{4, -1}] + 
   Rational[1, 8] $CellContext`w[{4, -1}] $CellContext`w[{
      5, -1}] $CellContext`wdag[{4, -1}] $CellContext`wdag[{5, -1}]],
  Editable->False]], "Print",
 CellChangeTimes->{3.739788504557513*^9, 3.73980438370304*^9},
 CellLabel->
  "During evaluation of \
In[1103]:=",ExpressionUUID->"0446f5da-bf91-45ce-8431-92d4eb898532"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Step 1) Check that all the terms in V have an h.c", "Subsubsection",
 CellChangeTimes->{{3.735449236341425*^9, 
  3.7354492523381433`*^9}},ExpressionUUID->"eb2caff2-5a9d-4e06-b87d-\
828159909b03"],

Cell[TextData[StyleBox["We can reduce the complexity of these terms by only \
retaining one half of the Hermitian conjugate.\nA few possible terms of V \
have their h.c self-contained so remove this first, then we perform a check \
to ensure that all of the other terms have an Hermitian conjugate also \
contained within the cage basis of the Hamiltonian. ",
 FontColor->RGBColor[0.5019607843137255, 0., 0.5019607843137255]]], "Text",
 CellChangeTimes->{{3.733138737386592*^9, 3.733138789001623*^9}, {
  3.738919315180152*^9, 
  3.738919429357586*^9}},ExpressionUUID->"dad78685-077f-43a5-b2ee-\
c62a32f1811d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Vpartmatch", "=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"a", ",", "b", ",", "f"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"With", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"expr", "=", 
          RowBox[{"Vpartcage", "[", "cell", "]"}]}], "}"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"expr", "/.", 
           RowBox[{"{", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"s", ":", 
              RowBox[{
               RowBox[{"wdag", "[", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"cell", "-", "1"}], ",", "a_"}], "}"}], "]"}], 
               RowBox[{"wdag", "[", 
                RowBox[{"{", 
                 RowBox[{"cell", ",", "b_"}], "}"}], "]"}], 
               RowBox[{"w", "[", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"cell", "-", "1"}], ",", "a_"}], "}"}], "]"}], 
               RowBox[{"w", "[", 
                RowBox[{"{", 
                 RowBox[{"cell", ",", "b_"}], "}"}], "]"}]}]}], 
             "\[RuleDelayed]", 
             RowBox[{"f", "[", "s", "]"}]}], "\[IndentingNewLine]", "}"}]}], "//", 
          RowBox[{
           RowBox[{"Replace", "[", 
            RowBox[{"#", ",", "\[IndentingNewLine]", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"s_Times", "/;", 
                RowBox[{"!", 
                 RowBox[{"MatchQ", "[", 
                  RowBox[{"s", ",", 
                   RowBox[{
                    RowBox[{"f", "[", "__", "]"}], "*", "___"}]}], "]"}]}]}], 
               "\[RuleDelayed]", "0"}], "}"}], ",", "\[IndentingNewLine]", 
             RowBox[{"{", "1", "}"}]}], "\[IndentingNewLine]", "]"}], "&"}]}],
          "//", 
         RowBox[{
          RowBox[{"ReplaceAll", "[", 
           RowBox[{"#", ",", 
            RowBox[{
             RowBox[{"f", "[", "s___", "]"}], "\[RuleDelayed]", "s"}]}], 
           "]"}], "&"}]}]}], "\[IndentingNewLine]", "]"}]}], 
     "\[IndentingNewLine]", "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Module", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"expr", "=", 
       RowBox[{
        RowBox[{"Vpartcage", "[", "cell", "]"}], "-", "Vpartmatch"}]}], "}"}],
      ",", "\[IndentingNewLine]", 
     RowBox[{"For", " ", "[", 
      RowBox[{
       RowBox[{"a", "=", 
        RowBox[{"-", "1"}]}], ",", 
       RowBox[{"a", "\[LessEqual]", "1"}], ",", 
       RowBox[{"a", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"b", "=", 
          RowBox[{"-", "1"}]}], ",", 
         RowBox[{"b", "\[LessEqual]", "1"}], ",", 
         RowBox[{"b", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"c", "=", 
            RowBox[{"-", "1"}]}], ",", 
           RowBox[{"c", "\[LessEqual]", "1"}], ",", 
           RowBox[{"c", "++"}], ",", "\[IndentingNewLine]", 
           RowBox[{"For", "[", 
            RowBox[{
             RowBox[{"d", "=", 
              RowBox[{"-", "1"}]}], ",", 
             RowBox[{"d", "\[LessEqual]", "1"}], ",", 
             RowBox[{"d", "++"}], ",", "\[IndentingNewLine]", 
             RowBox[{"(*", 
              RowBox[{"Print", "[", 
               RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "]"}], "*)"}], 
             "\[IndentingNewLine]", 
             RowBox[{"(*", 
              RowBox[{
               RowBox[{"Print", "[", 
                RowBox[{"Coefficient", "[", 
                 RowBox[{"testcase", ",", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"w", "[", 
                    RowBox[{"{", 
                    RowBox[{"3", ",", "a"}], "}"}], "]"}], " ", 
                    RowBox[{"w", "[", 
                    RowBox[{"{", 
                    RowBox[{"4", ",", "b"}], "}"}], "]"}], " ", 
                    RowBox[{"wdag", "[", 
                    RowBox[{"{", 
                    RowBox[{"3", ",", "c"}], "}"}], "]"}], " ", 
                    RowBox[{"wdag", "[", 
                    RowBox[{"{", 
                    RowBox[{"4", ",", "d"}], "}"}], "]"}]}], "}"}]}], "]"}], 
                "]"}], "\[IndentingNewLine]", "     ", 
               RowBox[{"Print", "[", 
                RowBox[{"Coefficient", "[", 
                 RowBox[{"testcase", ",", 
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"w", "[", 
                    RowBox[{"{", 
                    RowBox[{"3", ",", "c"}], "}"}], "]"}], " ", 
                    RowBox[{"w", "[", 
                    RowBox[{"{", 
                    RowBox[{"4", ",", "d"}], "}"}], "]"}], " ", 
                    RowBox[{"wdag", "[", 
                    RowBox[{"{", 
                    RowBox[{"3", ",", "a"}], "}"}], "]"}], " ", 
                    RowBox[{"wdag", "[", 
                    RowBox[{"{", 
                    RowBox[{"4", ",", "b"}], "}"}], "]"}]}], "}"}]}], "]"}], 
                "]"}]}], "*)"}], "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"If", " ", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"Coefficient", "[", 
                  RowBox[{"expr", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"w", "[", 
                    RowBox[{"{", 
                    RowBox[{"3", ",", "a"}], "}"}], "]"}], " ", 
                    RowBox[{"w", "[", 
                    RowBox[{"{", 
                    RowBox[{"4", ",", "b"}], "}"}], "]"}], " ", 
                    RowBox[{"wdag", "[", 
                    RowBox[{"{", 
                    RowBox[{"3", ",", "c"}], "}"}], "]"}], " ", 
                    RowBox[{"wdag", "[", 
                    RowBox[{"{", 
                    RowBox[{"4", ",", "d"}], "}"}], "]"}]}], "}"}]}], "]"}], 
                 "\[NotEqual]", 
                 RowBox[{"Coefficient", "[", 
                  RowBox[{"expr", ",", 
                   RowBox[{"{", 
                    RowBox[{
                    RowBox[{"w", "[", 
                    RowBox[{"{", 
                    RowBox[{"3", ",", "c"}], "}"}], "]"}], " ", 
                    RowBox[{"w", "[", 
                    RowBox[{"{", 
                    RowBox[{"4", ",", "d"}], "}"}], "]"}], " ", 
                    RowBox[{"wdag", "[", 
                    RowBox[{"{", 
                    RowBox[{"3", ",", "a"}], "}"}], "]"}], " ", 
                    RowBox[{"wdag", "[", 
                    RowBox[{"{", 
                    RowBox[{"4", ",", "b"}], "}"}], "]"}]}], "}"}]}], "]"}]}],
                 ",", "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"Print", "[", 
                  RowBox[{
                  "\"\<False\>\"", ",", "a", ",", "b", ",", "c", ",", "d"}], 
                  "]"}], ";", "\[IndentingNewLine]", 
                 RowBox[{"Print", "[", 
                  RowBox[{"Coefficient", "[", 
                   RowBox[{"expr", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"w", "[", 
                    RowBox[{"{", 
                    RowBox[{"3", ",", "c"}], "}"}], "]"}], " ", 
                    RowBox[{"w", "[", 
                    RowBox[{"{", 
                    RowBox[{"4", ",", "d"}], "}"}], "]"}], " ", 
                    RowBox[{"wdag", "[", 
                    RowBox[{"{", 
                    RowBox[{"3", ",", "a"}], "}"}], "]"}], " ", 
                    RowBox[{"wdag", "[", 
                    RowBox[{"{", 
                    RowBox[{"4", ",", "b"}], "}"}], "]"}]}], "}"}]}], "]"}], 
                  "]"}], ";", "\[IndentingNewLine]", 
                 RowBox[{"Print", "[", 
                  RowBox[{"Coefficient", "[", 
                   RowBox[{"expr", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"w", "[", 
                    RowBox[{"{", 
                    RowBox[{"3", ",", "c"}], "}"}], "]"}], " ", 
                    RowBox[{"w", "[", 
                    RowBox[{"{", 
                    RowBox[{"4", ",", "d"}], "}"}], "]"}], " ", 
                    RowBox[{"wdag", "[", 
                    RowBox[{"{", 
                    RowBox[{"3", ",", "a"}], "}"}], "]"}], " ", 
                    RowBox[{"wdag", "[", 
                    RowBox[{"{", 
                    RowBox[{"4", ",", "b"}], "}"}], "]"}]}], "}"}]}], "]"}], 
                  "]"}]}]}], "]"}], ";"}]}], "\[IndentingNewLine]", 
            "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}]}], 
        "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}]}], 
    "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}]}], "Input",
 CellChangeTimes->{3.735449298765854*^9},
 CellLabel->
  "In[1104]:=",ExpressionUUID->"2a008e5f-2e5e-4742-abe8-80a519019d8d"]
}, Closed]],

Cell[CellGroupData[{

Cell["Step 2) Retain only one part of the h.c", "Subsubsection",
 CellChangeTimes->{{3.735449392156726*^9, 
  3.7354494052510853`*^9}},ExpressionUUID->"23a997b2-a285-4d4f-8925-\
1bc3a2d00f27"],

Cell[TextData[StyleBox["Now that we have confirmed that each term has a \
corresponding Hermitian conjugate we only retain one of the possible h.c \
terms. N.B the terms that had their h.c self-contained are Vpartmatch and \
these are merely divided by 2.\n",
 FontColor->RGBColor[0.5019607843137255, 0., 0.5019607843137255]]], "Text",
 CellChangeTimes->{{3.733138737386592*^9, 3.733138789001623*^9}, {
  3.733139389982079*^9, 3.7331393954609222`*^9}, {3.733545830909247*^9, 
  3.7335458330911016`*^9}, {3.738919439890259*^9, 3.7389195366392097`*^9}, {
  3.738919592721545*^9, 
  3.738919605052126*^9}},ExpressionUUID->"c39431fb-3974-4432-a255-\
ccce6c13c9d5"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Print", "[", 
  RowBox[{"\"\<Original length before h.c taken: \>\"", ",", 
   RowBox[{"Length", "[", 
    RowBox[{"Vpartcage", "[", "cell", "]"}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{
  "\"\<Hamiltonian terms which have h.c self-contained: \>\"", ",", " ", 
   RowBox[{"Length", "[", "Vpartmatch", "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"exprhcin", "=", 
   RowBox[{
    RowBox[{"Vpartcage", "[", "cell", "]"}], "-", "Vpartmatch"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Module", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"exprhc", "=", "exprhcin"}], ";", "\[IndentingNewLine]", 
    RowBox[{"For", " ", "[", 
     RowBox[{
      RowBox[{"a", "=", 
       RowBox[{"-", "1"}]}], ",", 
      RowBox[{"a", "\[LessEqual]", "1"}], ",", 
      RowBox[{"a", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{"For", " ", "[", 
       RowBox[{
        RowBox[{"b", "=", 
         RowBox[{"-", "1"}]}], ",", 
        RowBox[{"b", "\[LessEqual]", "1"}], ",", 
        RowBox[{"b", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{"For", " ", "[", 
         RowBox[{
          RowBox[{"c", "=", 
           RowBox[{"-", "1"}]}], ",", 
          RowBox[{"c", "\[LessEqual]", "1"}], ",", 
          RowBox[{"c", "++"}], ",", "\[IndentingNewLine]", 
          RowBox[{"For", " ", "[", 
           RowBox[{
            RowBox[{"d", "=", 
             RowBox[{"-", "1"}]}], ",", 
            RowBox[{"d", "\[LessEqual]", "1"}], ",", 
            RowBox[{"d", "++"}], ",", "\[IndentingNewLine]", 
            "\[IndentingNewLine]", 
            RowBox[{"If", " ", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Coefficient", "[", 
                RowBox[{"exprhc", ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"w", "[", 
                    RowBox[{"{", 
                    RowBox[{"3", ",", "a"}], "}"}], "]"}], " ", 
                   RowBox[{"w", "[", 
                    RowBox[{"{", 
                    RowBox[{"4", ",", "b"}], "}"}], "]"}], " ", 
                   RowBox[{"wdag", "[", 
                    RowBox[{"{", 
                    RowBox[{"3", ",", "c"}], "}"}], "]"}], " ", 
                   RowBox[{"wdag", "[", 
                    RowBox[{"{", 
                    RowBox[{"4", ",", "d"}], "}"}], "]"}]}], "}"}]}], "]"}], "==", 
               RowBox[{"Coefficient", "[", 
                RowBox[{"exprhc", ",", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"w", "[", 
                    RowBox[{"{", 
                    RowBox[{"3", ",", "c"}], "}"}], "]"}], " ", 
                   RowBox[{"w", "[", 
                    RowBox[{"{", 
                    RowBox[{"4", ",", "d"}], "}"}], "]"}], " ", 
                   RowBox[{"wdag", "[", 
                    RowBox[{"{", 
                    RowBox[{"3", ",", "a"}], "}"}], "]"}], " ", 
                   RowBox[{"wdag", "[", 
                    RowBox[{"{", 
                    RowBox[{"4", ",", "b"}], "}"}], "]"}]}], "}"}]}], "]"}]}],
               ",", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"exprhc", "=", 
                RowBox[{"exprhc", "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"Coefficient", "[", 
                    RowBox[{"exprhc", ",", 
                    RowBox[{
                    RowBox[{"w", "[", 
                    RowBox[{"{", 
                    RowBox[{"3", ",", "c"}], "}"}], "]"}], " ", 
                    RowBox[{"w", "[", 
                    RowBox[{"{", 
                    RowBox[{"4", ",", "d"}], "}"}], "]"}], " ", 
                    RowBox[{"wdag", "[", 
                    RowBox[{"{", 
                    RowBox[{"3", ",", "a"}], "}"}], "]"}], " ", 
                    RowBox[{"wdag", "[", 
                    RowBox[{"{", 
                    RowBox[{"4", ",", "b"}], "}"}], "]"}]}]}], "]"}], ")"}], 
                  RowBox[{"w", "[", 
                   RowBox[{"{", 
                    RowBox[{"3", ",", "c"}], "}"}], "]"}], " ", 
                  RowBox[{"w", "[", 
                   RowBox[{"{", 
                    RowBox[{"4", ",", "d"}], "}"}], "]"}], " ", 
                  RowBox[{"wdag", "[", 
                   RowBox[{"{", 
                    RowBox[{"3", ",", "a"}], "}"}], "]"}], " ", 
                  RowBox[{"wdag", "[", 
                   RowBox[{"{", 
                    RowBox[{"4", ",", "b"}], "}"}], "]"}]}]}]}], ";"}]}], 
             "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}]}], 
         "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}]}], 
     "\[IndentingNewLine]", "]"}]}]}], "\[IndentingNewLine]", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", "exprhcin", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Length", "[", "Vpartmatch", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Vherm", "=", "exprhc"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<Number of hermitian terms extracted: \>\"", ",", 
    RowBox[{"Length", "[", "Vherm", "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Length", "[", "Vpartmatch", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Vhermnew", "=", 
   RowBox[{"Vherm", "+", 
    RowBox[{"Expand", "[", 
     RowBox[{"Vpartmatch", "/", "2"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{
  "\"\<Total number of terms kept in h.c of Vtilde type terms: \>\"", ",", 
   RowBox[{"Length", "[", "Vhermnew", "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{
  3.735449436141026*^9, {3.7354497105381308`*^9, 3.735449711234086*^9}, {
   3.738919692345284*^9, 3.73891972805167*^9}, {3.7389198559226303`*^9, 
   3.738919981899289*^9}},
 CellLabel->
  "In[1106]:=",ExpressionUUID->"35ea9646-4d33-48a9-9d91-886a5f9929f4"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Original length before h.c taken: \"\>", "\[InvisibleSpace]", 
   "81"}],
  SequenceForm["Original length before h.c taken: ", 81],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.738919722520905*^9, {3.7389198845528917`*^9, 3.738919903808992*^9}, {
   3.7389199488527517`*^9, 3.7389199826510057`*^9}, 3.739787735131418*^9, 
   3.739804384159095*^9},
 CellLabel->
  "During evaluation of \
In[1106]:=",ExpressionUUID->"944c1343-c6b3-4246-8f3c-e6e844adbe24"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Hamiltonian terms which have h.c self-contained: \"\>", 
   "\[InvisibleSpace]", "9"}],
  SequenceForm["Hamiltonian terms which have h.c self-contained: ", 9],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.738919722520905*^9, {3.7389198845528917`*^9, 3.738919903808992*^9}, {
   3.7389199488527517`*^9, 3.7389199826510057`*^9}, 3.739787735131418*^9, 
   3.739804384170906*^9},
 CellLabel->
  "During evaluation of \
In[1106]:=",ExpressionUUID->"9fb39816-9403-4036-a838-20b4496d4d95"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Number of hermitian terms extracted: \"\>", 
   "\[InvisibleSpace]", "36"}],
  SequenceForm["Number of hermitian terms extracted: ", 36],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.738919722520905*^9, {3.7389198845528917`*^9, 3.738919903808992*^9}, {
   3.7389199488527517`*^9, 3.7389199826510057`*^9}, 3.739787735131418*^9, 
   3.7398043843482018`*^9},
 CellLabel->
  "During evaluation of \
In[1106]:=",ExpressionUUID->"10d09505-02c2-4041-b441-db6f36b6a71f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Total number of terms kept in h.c of Vtilde type terms: \"\>", 
   "\[InvisibleSpace]", "45"}],
  SequenceForm["Total number of terms kept in h.c of Vtilde type terms: ", 45],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.738919722520905*^9, {3.7389198845528917`*^9, 3.738919903808992*^9}, {
   3.7389199488527517`*^9, 3.7389199826510057`*^9}, 3.739787735131418*^9, 
   3.739804384355216*^9},
 CellLabel->
  "During evaluation of \
In[1106]:=",ExpressionUUID->"115d2382-0649-42db-a075-0f2fcead0e69"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Step 3) Collect together the V terms", "Subsubsection",
 CellChangeTimes->{{3.735449499933852*^9, 
  3.7354495095967216`*^9}},ExpressionUUID->"872e02ed-3cab-490c-b61c-\
4b1aa3831db7"],

Cell[TextData[StyleBox["Now we try to sort these terms in a logical sense so \
that the form they take will be more self-evident.\nWe have the case which \
have the self-contained h.c from above (9 terms)",
 FontColor->RGBColor[0.5019607843137255, 0., 0.5019607843137255]]], "Text",
 CellChangeTimes->{{3.733140374649501*^9, 3.733140397970326*^9}, {
  3.7331404573274*^9, 3.7331404603655243`*^9}, {3.738919992722899*^9, 
  3.738920037463591*^9}},ExpressionUUID->"a7c8154b-e3d4-408c-9a9b-\
e22df18c30f7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{
    "\"\<Terms of which contain a w and wdag of the same type for each: \>\"",
      ",", 
     RowBox[{"Length", "[", "Vpartmatch", "]"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Expand", "[", 
     RowBox[{"Vpartmatch", "/", "2"}], "]"}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.73314040199759*^9, 3.7331404200437613`*^9}, {
  3.7335457557902403`*^9, 3.7335457627761583`*^9}, {3.7389203284856443`*^9, 
  3.738920421524723*^9}},
 CellLabel->
  "In[1117]:=",ExpressionUUID->"5f2057f3-9097-43f8-a60d-d02ab03dcbfb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Terms of which contain a w and wdag of the same type for each: \
\"\>", "\[InvisibleSpace]", "9"}],
  SequenceForm[
  "Terms of which contain a w and wdag of the same type for each: ", 9],
  Editable->False]], "Print",
 CellChangeTimes->{{3.738920402350301*^9, 3.738920423966589*^9}, 
   3.739787735393958*^9, 3.739804384418893*^9},
 CellLabel->
  "During evaluation of \
In[1117]:=",ExpressionUUID->"0d14c78d-4812-47f8-b316-1f27c15a6c0e"]
}, Open  ]],

Cell[TextData[StyleBox["Now let\[CloseCurlyQuote]s consider what other ones \
make up these 45 terms-> 36 left.",
 FontColor->RGBColor[0.5019607843137255, 0., 0.5019607843137255]]], "Text",
 CellChangeTimes->{{3.733140437146101*^9, 
  3.7331404703219748`*^9}},ExpressionUUID->"4c14f715-2b72-4bfb-8f9a-\
aedfee753252"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Vhermother", "=", "Vherm"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Length", "[", "Vhermother", "]"}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Number", " ", "of", " ", "terms", " ", "remaining", " ", "after", " ", 
    "Vpartmatch", " ", "is", " ", "removed"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Vhermmatch", "=", 
    RowBox[{"Vpartmatch", "/", "2"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"removing", " ", "the", " ", 
    RowBox[{"h", ".", "c"}], " ", "part"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "Finding", " ", "the", " ", "terms", " ", "that", " ", "have", " ", "wdag", 
    RowBox[{"(", 
     RowBox[{"cell", "-", "1"}], ")"}], " ", "and", " ", "w", 
    RowBox[{"(", 
     RowBox[{"cell", "-", "1"}], ")"}], " ", "on", " ", "the", " ", "same", 
    " ", "band"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Vhermmatchfirst", "=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"a", ",", "b", ",", "f"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"With", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"expr", "=", "Vhermother"}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"expr", "/.", 
          RowBox[{"{", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"s", ":", 
             RowBox[{
              RowBox[{"wdag", "[", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"cell", "-", "1"}], ",", "a_"}], "}"}], "]"}], 
              RowBox[{"wdag", "[", 
               RowBox[{"{", 
                RowBox[{"cell", ",", "b_"}], "}"}], "]"}], 
              RowBox[{"w", "[", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"cell", "-", "1"}], ",", "a_"}], "}"}], "]"}], 
              RowBox[{"w", "[", 
               RowBox[{"{", 
                RowBox[{"cell", ",", "c_"}], "}"}], "]"}]}]}], 
            "\[RuleDelayed]", 
            RowBox[{"f", "[", "s", "]"}]}], "\[IndentingNewLine]", "}"}]}], "//", 
         RowBox[{
          RowBox[{"Replace", "[", 
           RowBox[{"#", ",", "\[IndentingNewLine]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"s_Times", "/;", 
               RowBox[{"!", 
                RowBox[{"MatchQ", "[", 
                 RowBox[{"s", ",", 
                  RowBox[{
                   RowBox[{"f", "[", "__", "]"}], "*", "___"}]}], "]"}]}]}], 
              "\[RuleDelayed]", "0"}], "}"}], ",", "\[IndentingNewLine]", 
            RowBox[{"{", "1", "}"}]}], "\[IndentingNewLine]", "]"}], "&"}]}], 
        "//", 
        RowBox[{
         RowBox[{"ReplaceAll", "[", 
          RowBox[{"#", ",", 
           RowBox[{
            RowBox[{"f", "[", "s___", "]"}], "\[RuleDelayed]", "s"}]}], "]"}],
          "&"}]}]}], "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{
  "\"\<Number of terms which have wdag(cell-1) and w(cell-1) on the same \
energy band (and w(cell) and wdag(cell) on different bands): \>\"", ",", 
   RowBox[{"Length", "[", "Vhermmatchfirst", "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Vhermmatchfirst", "//", "Simplify"}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "Finding", " ", "the", " ", "terms", " ", "that", " ", "have", " ", "wdag", 
    RowBox[{"(", "cell", ")"}], " ", "and", " ", "w", 
    RowBox[{"(", "cell", ")"}], " ", "on", " ", "the", " ", "same", " ", 
    "band"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{" ", 
  RowBox[{
   RowBox[{"Vhermmatchlast", "=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"a", ",", "b", ",", "f"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"With", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"expr", "=", 
          RowBox[{"Vhermother", "-", "Vhermmatchfirst"}]}], "}"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"expr", "/.", 
           RowBox[{"{", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"s", ":", 
              RowBox[{
               RowBox[{"wdag", "[", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"cell", "-", "1"}], ",", "a_"}], "}"}], "]"}], 
               RowBox[{"wdag", "[", 
                RowBox[{"{", 
                 RowBox[{"cell", ",", "c_"}], "}"}], "]"}], 
               RowBox[{"w", "[", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"cell", "-", "1"}], ",", "b_"}], "}"}], "]"}], 
               RowBox[{"w", "[", 
                RowBox[{"{", 
                 RowBox[{"cell", ",", "c_"}], "}"}], "]"}]}]}], 
             "\[RuleDelayed]", 
             RowBox[{"f", "[", "s", "]"}]}], "\[IndentingNewLine]", "}"}]}], "//", 
          RowBox[{
           RowBox[{"Replace", "[", 
            RowBox[{"#", ",", "\[IndentingNewLine]", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"s_Times", "/;", 
                RowBox[{"!", 
                 RowBox[{"MatchQ", "[", 
                  RowBox[{"s", ",", 
                   RowBox[{
                    RowBox[{"f", "[", "__", "]"}], "*", "___"}]}], "]"}]}]}], 
               "\[RuleDelayed]", "0"}], "}"}], ",", "\[IndentingNewLine]", 
             RowBox[{"{", "1", "}"}]}], "\[IndentingNewLine]", "]"}], "&"}]}],
          "//", 
         RowBox[{
          RowBox[{"ReplaceAll", "[", 
           RowBox[{"#", ",", 
            RowBox[{
             RowBox[{"f", "[", "s___", "]"}], "\[RuleDelayed]", "s"}]}], 
           "]"}], "&"}]}]}], "\[IndentingNewLine]", "]"}]}], 
     "\[IndentingNewLine]", "]"}]}], ";"}]}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{
  "\"\<Number of terms which have wdag(cell) and w(cell) on the same energy \
band (and w(cell-1) and wdag(ccell-1) on different bands):\>\"", ",", " ", 
   RowBox[{"Length", "[", "Vhermmatchlast", "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Vhermmatchlast", "//", "Simplify"}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{
  3.733143138661191*^9, {3.733545097551489*^9, 3.733545097820858*^9}, {
   3.733545245641939*^9, 3.733545247080814*^9}, {3.733545779192049*^9, 
   3.733545795739821*^9}, {3.733545959415406*^9, 3.733545959840662*^9}, {
   3.733546001310685*^9, 3.7335460188397703`*^9}, {3.733546418180715*^9, 
   3.7335464433486137`*^9}, {3.733546552544588*^9, 3.7335466081316547`*^9}, {
   3.733547988039831*^9, 3.7335479954291983`*^9}, {3.735449770815181*^9, 
   3.735449925899117*^9}, {3.73892010277354*^9, 3.7389202329252*^9}, {
   3.7389204608184967`*^9, 3.738920573085382*^9}, 3.73892060644145*^9, {
   3.7389206770506077`*^9, 3.738920678160645*^9}},
 CellLabel->
  "In[1119]:=",ExpressionUUID->"48adcc46-b963-4161-b91f-ac35381f6eab"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Number of terms which have wdag(cell-1) and w(cell-1) on the \
same energy band (and w(cell) and wdag(cell) on different bands): \"\>", 
   "\[InvisibleSpace]", "9"}],
  SequenceForm[
  "Number of terms which have wdag(cell-1) and w(cell-1) on the same energy \
band (and w(cell) and wdag(cell) on different bands): ", 9],
  Editable->False]], "Print",
 CellChangeTimes->{{3.738920166795678*^9, 3.7389201730867453`*^9}, {
   3.738920532593541*^9, 3.738920574590921*^9}, 3.738920606959137*^9, 
   3.738920679136323*^9, 3.739787735481351*^9, 3.7398043845081882`*^9},
 CellLabel->
  "During evaluation of \
In[1119]:=",ExpressionUUID->"c570c7a5-375d-4ba0-b88c-a0fd2df88fb7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Number of terms which have wdag(cell) and w(cell) on the same \
energy band (and w(cell-1) and wdag(ccell-1) on different bands):\"\>", 
   "\[InvisibleSpace]", "9"}],
  SequenceForm[
  "Number of terms which have wdag(cell) and w(cell) on the same energy band \
(and w(cell-1) and wdag(ccell-1) on different bands):", 9],
  Editable->False]], "Print",
 CellChangeTimes->{{3.738920166795678*^9, 3.7389201730867453`*^9}, {
   3.738920532593541*^9, 3.738920574590921*^9}, 3.738920606959137*^9, 
   3.738920679136323*^9, 3.739787735481351*^9, 3.7398043845204697`*^9},
 CellLabel->
  "During evaluation of \
In[1119]:=",ExpressionUUID->"82487622-a36b-471f-aa35-b59054bce042"]
}, Open  ]]
}, Open  ]],

Cell[TextData[StyleBox["\nClassifying the remaining terms (18 left)",
 FontColor->RGBColor[0.5, 0, 0.5]]], "Text",
 CellChangeTimes->{{3.738920707252743*^9, 3.7389207157234507`*^9}, 
   3.7389207796468487`*^9},ExpressionUUID->"4588ce92-0d25-454a-9ef2-\
ba904b4e32fd"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Vhermrest", "=", 
   RowBox[{"Vhermother", "-", "Vhermmatchfirst", "-", "Vhermmatchlast"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<Number of terms left over: \>\"", ",", " ", 
    RowBox[{"Length", "[", "Vhermrest", "]"}]}], "]"}], " ", 
  RowBox[{"(*", 
   RowBox[{
   "Number", " ", "of", " ", "terms", " ", "remaining", " ", "unclassified"}],
    "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Vhermrest", ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "Finding", " ", "the", " ", "terms", " ", "that", " ", "have", " ", "both",
     " ", "wdags", " ", "on", " ", "the", " ", "same", " ", "band", " ", 
    "and", " ", "both", " ", "w", " ", "terms", " ", "on", " ", "the", " ", 
    "same", " ", "band", " ", "but", " ", 
    RowBox[{"don", "'"}], "t", " ", "match", " ", "the", " ", "previous", " ",
     "requirements"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Vhermrestbothsame", "=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"a", ",", "b", ",", "f"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"With", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"expr", "=", "Vhermrest"}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"expr", "/.", 
          RowBox[{"{", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"s", ":", 
             RowBox[{
              RowBox[{"wdag", "[", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"cell", "-", "1"}], ",", "a_"}], "}"}], "]"}], 
              RowBox[{"wdag", "[", 
               RowBox[{"{", 
                RowBox[{"cell", ",", "a_"}], "}"}], "]"}], 
              RowBox[{"w", "[", 
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"cell", "-", "1"}], ",", "c_"}], "}"}], "]"}], 
              RowBox[{"w", "[", 
               RowBox[{"{", 
                RowBox[{"cell", ",", "c_"}], "}"}], "]"}]}]}], 
            "\[RuleDelayed]", 
            RowBox[{"f", "[", "s", "]"}]}], "\[IndentingNewLine]", "}"}]}], "//", 
         RowBox[{
          RowBox[{"Replace", "[", 
           RowBox[{"#", ",", "\[IndentingNewLine]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"s_Times", "/;", 
               RowBox[{"!", 
                RowBox[{"MatchQ", "[", 
                 RowBox[{"s", ",", 
                  RowBox[{
                   RowBox[{"f", "[", "__", "]"}], "*", "___"}]}], "]"}]}]}], 
              "\[RuleDelayed]", "0"}], "}"}], ",", "\[IndentingNewLine]", 
            RowBox[{"{", "1", "}"}]}], "\[IndentingNewLine]", "]"}], "&"}]}], 
        "//", 
        RowBox[{
         RowBox[{"ReplaceAll", "[", 
          RowBox[{"#", ",", 
           RowBox[{
            RowBox[{"f", "[", "s___", "]"}], "\[RuleDelayed]", "s"}]}], "]"}],
          "&"}]}]}], "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{
  "\"\<Number of terms which have the both wdags occupying the same band and \
both w occupying the same band (but not the same as each other): \>\"", ",", 
   RowBox[{"Length", "[", "Vhermrestbothsame", "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Vhermrestbothsame", ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "Finding", " ", "the", " ", "terms", " ", "that", " ", "have", " ", "both",
     " ", "w", " ", "terms", " ", "on", " ", "the", " ", "same", " ", "band", 
    " ", "and", " ", "the", " ", "wdag", " ", "terms", " ", "on", " ", 
    "different", " ", "bands"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Vhermrestsame", "=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"a", ",", "b", ",", "f"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"With", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"expr", "=", 
          RowBox[{"Vhermrest", "-", "Vhermrestbothsame"}]}], "}"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"expr", "/.", 
           RowBox[{"{", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"s", ":", 
              RowBox[{
               RowBox[{"wdag", "[", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"cell", "-", "1"}], ",", "a_"}], "}"}], "]"}], 
               RowBox[{"wdag", "[", 
                RowBox[{"{", 
                 RowBox[{"cell", ",", "b_"}], "}"}], "]"}], 
               RowBox[{"w", "[", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"cell", "-", "1"}], ",", "c_"}], "}"}], "]"}], 
               RowBox[{"w", "[", 
                RowBox[{"{", 
                 RowBox[{"cell", ",", "c_"}], "}"}], "]"}]}]}], 
             "\[RuleDelayed]", 
             RowBox[{"f", "[", "s", "]"}]}], "\[IndentingNewLine]", "}"}]}], "//", 
          RowBox[{
           RowBox[{"Replace", "[", 
            RowBox[{"#", ",", "\[IndentingNewLine]", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"s_Times", "/;", 
                RowBox[{"!", 
                 RowBox[{"MatchQ", "[", 
                  RowBox[{"s", ",", 
                   RowBox[{
                    RowBox[{"f", "[", "__", "]"}], "*", "___"}]}], "]"}]}]}], 
               "\[RuleDelayed]", "0"}], "}"}], ",", "\[IndentingNewLine]", 
             RowBox[{"{", "1", "}"}]}], "\[IndentingNewLine]", "]"}], "&"}]}],
          "//", 
         RowBox[{
          RowBox[{"ReplaceAll", "[", 
           RowBox[{"#", ",", 
            RowBox[{
             RowBox[{"f", "[", "s___", "]"}], "\[RuleDelayed]", "s"}]}], 
           "]"}], "&"}]}]}], "\[IndentingNewLine]", "]"}]}], 
     "\[IndentingNewLine]", "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Vhermrestsame", "//", "Simplify"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Length", "[", "Vhermrestsame", "]"}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "Finding", " ", "the", " ", "terms", " ", "that", " ", "have", " ", "both",
     " ", "wdag", " ", "terms", " ", "on", " ", "the", " ", "same", " ", 
    "band", " ", "and", " ", "the", " ", "w", " ", "terms", " ", "on", " ", 
    "different", " ", "bands"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Vhermrestdagsame", "=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"a", ",", "b", ",", "f"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"With", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"expr", "=", 
          RowBox[{"Vhermrest", "-", "Vhermrestbothsame"}]}], "}"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"expr", "/.", 
           RowBox[{"{", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"s", ":", 
              RowBox[{
               RowBox[{"wdag", "[", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"cell", "-", "1"}], ",", "a_"}], "}"}], "]"}], 
               RowBox[{"wdag", "[", 
                RowBox[{"{", 
                 RowBox[{"cell", ",", "a_"}], "}"}], "]"}], 
               RowBox[{"w", "[", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"cell", "-", "1"}], ",", "b_"}], "}"}], "]"}], 
               RowBox[{"w", "[", 
                RowBox[{"{", 
                 RowBox[{"cell", ",", "c_"}], "}"}], "]"}]}]}], 
             "\[RuleDelayed]", 
             RowBox[{"f", "[", "s", "]"}]}], "\[IndentingNewLine]", "}"}]}], "//", 
          RowBox[{
           RowBox[{"Replace", "[", 
            RowBox[{"#", ",", "\[IndentingNewLine]", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"s_Times", "/;", 
                RowBox[{"!", 
                 RowBox[{"MatchQ", "[", 
                  RowBox[{"s", ",", 
                   RowBox[{
                    RowBox[{"f", "[", "__", "]"}], "*", "___"}]}], "]"}]}]}], 
               "\[RuleDelayed]", "0"}], "}"}], ",", "\[IndentingNewLine]", 
             RowBox[{"{", "1", "}"}]}], "\[IndentingNewLine]", "]"}], "&"}]}],
          "//", 
         RowBox[{
          RowBox[{"ReplaceAll", "[", 
           RowBox[{"#", ",", 
            RowBox[{
             RowBox[{"f", "[", "s___", "]"}], "\[RuleDelayed]", "s"}]}], 
           "]"}], "&"}]}]}], "\[IndentingNewLine]", "]"}]}], 
     "\[IndentingNewLine]", "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Length", "[", "Vhermrestdagsame", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Vhermrestdagsame", ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"But", " ", 
     RowBox[{"h", ".", "c"}], " ", "of", " ", "Vhermdagsame", " ", "is", " ", 
     "in", " ", "the", " ", "same", " ", "form", " ", "as", " ", 
     "Vhermrestsame", " ", "so", " ", "we", " ", "take", " ", "re"}], "-", 
    RowBox[{
    "order", " ", "the", " ", "terms", " ", "to", " ", "make", " ", "this", 
     " ", "one", " ", "simplified", " ", "section", " ", "of", " ", 
     "terms"}]}], "\[IndentingNewLine]", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Changing", " ", "the", " ", "Vhermrestdagsame", " ", "to", " ", "be", " ",
     "its", " ", 
    RowBox[{"h", ".", "c"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Vhermrestdagchanged", "=", 
   RowBox[{"Vhermrestdagsame", "/.", 
    RowBox[{"wdag", "\[Rule]", "wnew"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Vhermrestdagchanged", "=", 
   RowBox[{"Vhermrestdagchanged", "/.", 
    RowBox[{"w", "\[Rule]", "wdagnew"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Vhermrestdagchanged", "=", 
   RowBox[{"Vhermrestdagchanged", "/.", 
    RowBox[{"wdagnew", "\[Rule]", "wdag"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Vhermrestdagchanged", "=", 
   RowBox[{"Vhermrestdagchanged", "/.", 
    RowBox[{"wnew", "\[Rule]", "w"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Length", "[", "Vhermrestbothsame", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Length", "[", "Vhermrestsame", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Length", "[", "Vhermrestdagchanged", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Defining", " ", "Vhermrestsameboth", " ", "to", " ", "have", " ", "the", 
    " ", 
    RowBox[{"h", ".", "c"}], " ", "of", " ", "Vhermrestdagsame", " ", "and", 
    " ", "Vhermrestsame"}], "*)"}], 
  RowBox[{
   RowBox[{"Vhermrestsameboth", "=", 
    RowBox[{"Vhermrestsame", "+", "Vhermrestdagchanged"}]}], 
   ";"}]}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{
  "\"\<The number of terms which have the w terms occupying the same band and \
the wdag terms occupying different ones: \>\"", ",", " ", 
   RowBox[{"Length", "[", "Vhermrestsame", "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Vhermlastsamecomb", "=", 
   RowBox[{"Vhermrestbothsame", "+", "Vhermrestsameboth"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Length", "[", "Vhermlastsamecomb", "]"}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "The", " ", "remaining", " ", "9", " ", "terms", " ", "that", " ", "have", 
    " ", "not", " ", "been", " ", "classified", " ", "elsewhere"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Vabsolutelast", "=", 
   RowBox[{
    RowBox[{
    "Vhermrest", "-", "Vhermrestbothsame", "-", "Vhermrestsame", "-", 
     "Vhermrestdagsame"}], "//", "FullSimplify"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<Number of terms of type V remaining: \>\"", ",", " ", 
   RowBox[{"Length", "[", 
    RowBox[{"Expand", "[", "Vabsolutelast", "]"}], "]"}]}], 
  "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{
  3.733144671335229*^9, {3.733546486459715*^9, 3.733546547132063*^9}, {
   3.733547747661516*^9, 3.733547748356657*^9}, {3.733547805782201*^9, 
   3.733547848969702*^9}, {3.73354787924736*^9, 3.73354793220236*^9}, {
   3.735449946689299*^9, 3.7354500824344254`*^9}, {3.7354501167166986`*^9, 
   3.735450134049807*^9}, {3.738920590770667*^9, 3.738920592231649*^9}, {
   3.738920630843801*^9, 3.738920649001441*^9}, 3.738920684068347*^9, {
   3.738920736290271*^9, 3.738920766260715*^9}, {3.738920796998692*^9, 
   3.7389208570724497`*^9}, {3.7389208899927473`*^9, 3.738920893839432*^9}, {
   3.738921043433104*^9, 3.738921056487426*^9}, {3.7389215961100082`*^9, 
   3.73892161713592*^9}, {3.7389217838760557`*^9, 3.7389219491841593`*^9}, {
   3.738921989494814*^9, 3.738922147231971*^9}, {3.738922207859248*^9, 
   3.738922233408848*^9}, {3.738922285248108*^9, 3.738922320718913*^9}, {
   3.7389224166381693`*^9, 3.738922533324244*^9}, {3.738922592648633*^9, 
   3.7389226254738493`*^9}, {3.738922658292933*^9, 3.7389228159514112`*^9}, 
   3.7389228489166*^9},
 CellLabel->
  "In[1128]:=",ExpressionUUID->"5be6639b-e9aa-418a-a6af-c4dcc87131eb"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Number of terms left over: \"\>", "\[InvisibleSpace]", "18"}],
  SequenceForm["Number of terms left over: ", 18],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.73892171037423*^9, 3.738921856864468*^9, 3.738921915411378*^9, {
   3.738922269140211*^9, 3.7389223229996567`*^9}, {3.738922481624671*^9, 
   3.738922534244207*^9}, {3.738922608225829*^9, 3.738922626360488*^9}, 
   3.738922668772552*^9, {3.7389227567187634`*^9, 3.738922787137814*^9}, 
   3.738922818387455*^9, 3.7397877355784073`*^9, 3.739804384625024*^9},
 CellLabel->
  "During evaluation of \
In[1128]:=",ExpressionUUID->"8d3d788d-81d1-45ce-8930-eee322cc5b28"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Number of terms which have the both wdags occupying the same \
band and both w occupying the same band (but not the same as each other): \
\"\>", "\[InvisibleSpace]", "3"}],
  SequenceForm[
  "Number of terms which have the both wdags occupying the same band and both \
w occupying the same band (but not the same as each other): ", 3],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.73892171037423*^9, 3.738921856864468*^9, 3.738921915411378*^9, {
   3.738922269140211*^9, 3.7389223229996567`*^9}, {3.738922481624671*^9, 
   3.738922534244207*^9}, {3.738922608225829*^9, 3.738922626360488*^9}, 
   3.738922668772552*^9, {3.7389227567187634`*^9, 3.738922787137814*^9}, 
   3.738922818387455*^9, 3.7397877355784073`*^9, 3.7398043846383743`*^9},
 CellLabel->
  "During evaluation of \
In[1128]:=",ExpressionUUID->"05c9a705-8d17-4b8d-bab6-da306cce801a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"The number of terms which have the w terms occupying the same \
band and the wdag terms occupying different ones: \"\>", "\[InvisibleSpace]", 
   "3"}],
  SequenceForm[
  "The number of terms which have the w terms occupying the same band and the \
wdag terms occupying different ones: ", 3],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.73892171037423*^9, 3.738921856864468*^9, 3.738921915411378*^9, {
   3.738922269140211*^9, 3.7389223229996567`*^9}, {3.738922481624671*^9, 
   3.738922534244207*^9}, {3.738922608225829*^9, 3.738922626360488*^9}, 
   3.738922668772552*^9, {3.7389227567187634`*^9, 3.738922787137814*^9}, 
   3.738922818387455*^9, 3.7397877355784073`*^9, 3.739804384653142*^9},
 CellLabel->
  "During evaluation of \
In[1128]:=",ExpressionUUID->"4fae1c47-6bd5-4675-b69d-24f60c12d22e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Number of terms of type V remaining: \"\>", 
   "\[InvisibleSpace]", "9"}],
  SequenceForm["Number of terms of type V remaining: ", 9],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.73892171037423*^9, 3.738921856864468*^9, 3.738921915411378*^9, {
   3.738922269140211*^9, 3.7389223229996567`*^9}, {3.738922481624671*^9, 
   3.738922534244207*^9}, {3.738922608225829*^9, 3.738922626360488*^9}, 
   3.738922668772552*^9, {3.7389227567187634`*^9, 3.738922787137814*^9}, 
   3.738922818387455*^9, 3.7397877355784073`*^9, 3.7398043846604013`*^9},
 CellLabel->
  "During evaluation of \
In[1128]:=",ExpressionUUID->"89f63b60-9e0e-48f7-aab2-a42d58bb0bfb"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Finding the \\tilde{J} coefficients (Eq. (10))", "Subsection",
 CellChangeTimes->{{3.735450197366132*^9, 3.73545021022416*^9}, {
  3.738922869040909*^9, 
  3.7389228748106003`*^9}},ExpressionUUID->"2475a02a-df29-4224-93aa-\
17a20e963468"],

Cell[TextData[StyleBox["Here we define the terms that have describe the pair \
tunnelling possibly with flips between nearest-neighbour hubs that are in Eq. \
(10).",
 FontColor->RGBColor[0.5, 0, 0.5]]], "Text",
 CellChangeTimes->{{3.738923083457353*^9, 3.7389231616109447`*^9}, {
  3.739815185133315*^9, 
  3.739815186866282*^9}},ExpressionUUID->"efbdd848-85e5-49bf-8609-\
213841012a87"],

Cell[CellGroupData[{

Cell["Define the \\tilde{J} type terms", "Subsubsection",
 CellChangeTimes->{
  3.735450286130691*^9, {3.738923582153414*^9, 
   3.738923586001102*^9}},ExpressionUUID->"0d2c5392-1114-49f9-9737-\
dceb3735a97a"],

Cell[TextData[StyleBox["Firstly, we collect together all of the terms of type \
\\tilde{J} that include the cell of interest, i.e. all  of the tunnellings \
between cell-1 and cell and cell and cell+1. We decide to actually use only \
the terms in cell-1 and cell as this will be repeated (in the cell and cell+1 \
case).",
 FontColor->RGBColor[0.5, 0, 0.5]]], "Text",
 CellChangeTimes->{{3.738923178981916*^9, 3.738923182446046*^9}, {
  3.738923557808483*^9, 3.738923576472085*^9}, {3.738923640285549*^9, 
  3.738923678106325*^9}, {3.739813420007677*^9, 3.739813425382012*^9}, {
  3.7398134882365923`*^9, 
  3.739813521775765*^9}},ExpressionUUID->"8b53ba72-061a-4466-ba59-\
b3dd7f461749"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Jc", "[", "celluse_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "a", ",", "b", ",", "f", ",", "g", ",", "h", ",", "i", ",", "j", ",", 
       "k", ",", "l"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"With", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"expr", "=", 
         RowBox[{"cageintc", "[", "celluse", "]"}]}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"expr", "/.", 
          RowBox[{"{", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
             RowBox[{"s", ":", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"wdag", "[", 
                   RowBox[{"{", 
                    RowBox[{"a_", ",", "g_"}], "}"}], "]"}], 
                  RowBox[{"wdag", "[", 
                   RowBox[{"{", 
                    RowBox[{"a_", ",", "h_"}], "}"}], "]"}]}], "|", 
                 SuperscriptBox[
                  RowBox[{"wdag", "[", 
                   RowBox[{"{", 
                    RowBox[{"a_", ",", "i_"}], "}"}], "]"}], "2"]}], ")"}], 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"w", "[", 
                   RowBox[{"{", 
                    RowBox[{"b_", ",", "j_"}], "}"}], "]"}], 
                  RowBox[{"w", "[", 
                   RowBox[{"{", 
                    RowBox[{"b_", ",", "k_"}], "}"}], "]"}]}], "|", 
                 SuperscriptBox[
                  RowBox[{"w", "[", 
                   RowBox[{"{", 
                    RowBox[{"b_", ",", "l_"}], "}"}], "]"}], "2"]}], 
                ")"}]}]}], "/;", 
             RowBox[{
              RowBox[{"Sort", "@", 
               RowBox[{"{", 
                RowBox[{"a", ",", "b"}], "}"}]}], "\[Equal]", 
              RowBox[{"{", 
               RowBox[{"celluse", ",", 
                RowBox[{"celluse", "+", "1"}]}], "}"}]}]}], "\[RuleDelayed]", 
            
            RowBox[{"f", "[", "s", "]"}]}], "\[IndentingNewLine]", "}"}]}], "//", 
         RowBox[{
          RowBox[{"Replace", "[", 
           RowBox[{"#", ",", "\[IndentingNewLine]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"s_Times", "/;", 
               RowBox[{"!", 
                RowBox[{"MatchQ", "[", 
                 RowBox[{"s", ",", 
                  RowBox[{
                   RowBox[{"f", "[", "__", "]"}], "*", "___"}]}], "]"}]}]}], 
              "\[RuleDelayed]", "0"}], "}"}], ",", "\[IndentingNewLine]", 
            RowBox[{"{", "1", "}"}]}], "\[IndentingNewLine]", "]"}], "&"}]}], 
        "//", 
        RowBox[{
         RowBox[{"ReplaceAll", "[", 
          RowBox[{"#", ",", 
           RowBox[{
            RowBox[{"f", "[", "s___", "]"}], "\[RuleDelayed]", "s"}]}], "]"}],
          "&"}]}]}], "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
    "]"}]}], " ", 
  RowBox[{"(*", 
   RowBox[{
   "terms", " ", "coming", " ", "from", " ", "the", " ", "C", " ", "site", 
    " ", "that", " ", "contain", " ", "the", " ", "cell", " ", "of", " ", 
    "interest"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Length", "[", 
   RowBox[{"cageintc", "[", 
    RowBox[{"cell", "-", "1"}], "]"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Length", "[", 
   RowBox[{"Uc", "[", 
    RowBox[{"cell", "-", "1"}], "]"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Length", "[", 
   RowBox[{"Vcplus", "[", 
    RowBox[{"cell", "-", "1"}], "]"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Length", "[", 
    RowBox[{"Jc", "[", 
     RowBox[{"cell", "-", "1"}], "]"}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Ja", "[", "celluse_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "a", ",", "b", ",", "f", ",", "g", ",", "h", ",", "i", ",", "j", ",", 
       "k", ",", "l"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"With", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"expr", "=", 
         RowBox[{"cageinta", "[", "celluse", "]"}]}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"expr", "/.", 
          RowBox[{"{", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
             RowBox[{"s", ":", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"wdag", "[", 
                   RowBox[{"{", 
                    RowBox[{"a_", ",", "g_"}], "}"}], "]"}], 
                  RowBox[{"wdag", "[", 
                   RowBox[{"{", 
                    RowBox[{"a_", ",", "h_"}], "}"}], "]"}]}], "|", 
                 SuperscriptBox[
                  RowBox[{"wdag", "[", 
                   RowBox[{"{", 
                    RowBox[{"a_", ",", "i_"}], "}"}], "]"}], "2"]}], ")"}], 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"w", "[", 
                   RowBox[{"{", 
                    RowBox[{"b_", ",", "j_"}], "}"}], "]"}], 
                  RowBox[{"w", "[", 
                   RowBox[{"{", 
                    RowBox[{"b_", ",", "k_"}], "}"}], "]"}]}], "|", 
                 SuperscriptBox[
                  RowBox[{"w", "[", 
                   RowBox[{"{", 
                    RowBox[{"b_", ",", "l_"}], "}"}], "]"}], "2"]}], 
                ")"}]}]}], "/;", 
             RowBox[{
              RowBox[{"Sort", "@", 
               RowBox[{"{", 
                RowBox[{"a", ",", "b"}], "}"}]}], "\[Equal]", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"celluse", "-", "1"}], ",", "celluse"}], "}"}]}]}], 
            "\[RuleDelayed]", 
            RowBox[{"f", "[", "s", "]"}]}], "\[IndentingNewLine]", "}"}]}], "//", 
         RowBox[{
          RowBox[{"Replace", "[", 
           RowBox[{"#", ",", "\[IndentingNewLine]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"s_Times", "/;", 
               RowBox[{"!", 
                RowBox[{"MatchQ", "[", 
                 RowBox[{"s", ",", 
                  RowBox[{
                   RowBox[{"f", "[", "__", "]"}], "*", "___"}]}], "]"}]}]}], 
              "\[RuleDelayed]", "0"}], "}"}], ",", "\[IndentingNewLine]", 
            RowBox[{"{", "1", "}"}]}], "\[IndentingNewLine]", "]"}], "&"}]}], 
        "//", 
        RowBox[{
         RowBox[{"ReplaceAll", "[", 
          RowBox[{"#", ",", 
           RowBox[{
            RowBox[{"f", "[", "s___", "]"}], "\[RuleDelayed]", "s"}]}], "]"}],
          "&"}]}]}], "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
    "]"}]}], " ", 
  RowBox[{"(*", 
   RowBox[{
   "terms", " ", "coming", " ", "from", " ", "the", " ", "A", " ", "site", 
    " ", "that", " ", "contain", " ", "the", " ", "cell", " ", "of", " ", 
    "interest"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Length", "[", 
   RowBox[{"Ja", "[", "cell", "]"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<Cback\>\"", ",", 
   RowBox[{"Length", "[", 
    RowBox[{"J", "[", 
     RowBox[{"cell", "-", "1"}], "]"}], "]"}], ",", "\"\<A\>\"", ",", 
   RowBox[{"Length", "[", 
    RowBox[{"Ja", "[", "cell", "]"}], "]"}], ",", "\"\<C\>\"", ",", 
   RowBox[{"Length", "[", 
    RowBox[{"Jc", "[", "cell", "]"}], "]"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<Number of terms for a given cell of type J: \>\"", ",", " ", 
   RowBox[{"Length", "[", 
    RowBox[{
     RowBox[{"Jc", "[", 
      RowBox[{"cell", "-", "1"}], "]"}], "+", 
     RowBox[{"Ja", "[", "cell", "]"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Jpart", "[", "cellin_", "]"}], ":=", 
   RowBox[{
    RowBox[{"Jc", "[", 
     RowBox[{"cellin", "-", "1"}], "]"}], "+", 
    RowBox[{"Ja", "[", "cellin", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Jcage", "[", "cellin_", "]"}], ":=", 
   RowBox[{
    RowBox[{"Jc", "[", 
     RowBox[{"cellin", "-", "1"}], "]"}], "+", 
    RowBox[{"Jc", "[", "cellin", "]"}], "+", 
    RowBox[{"Ja", "[", "cellin", "]"}], "+", 
    RowBox[{"Ja", "[", 
     RowBox[{"cellin", "+", "1"}], "]"}]}]}], ";", " ", 
  RowBox[{"(*", 
   RowBox[{
   "Defining", " ", "all", " ", "of", " ", "them", " ", "so", " ", "that", 
    " ", "we", " ", "can", " ", "project", " ", "with", " ", "whole", " ", 
    "cage"}], "*)"}], "\[IndentingNewLine]"}]}], "Input",
 CellChangeTimes->{{3.733206806037634*^9, 3.7332068297686377`*^9}, {
  3.738923709474827*^9, 3.738923745755011*^9}, {3.7389237874601393`*^9, 
  3.7389238567748528`*^9}, {3.738923933568248*^9, 3.738923940899881*^9}, {
  3.738923990604559*^9, 3.7389239923140793`*^9}, {3.7389240955252123`*^9, 
  3.7389241771214447`*^9}, {3.739803571006401*^9, 3.7398035726688147`*^9}, {
  3.739803675536685*^9, 3.739803732639118*^9}, {3.739803911567136*^9, 
  3.739803952842476*^9}, {3.739813538005406*^9, 3.739813560912359*^9}, {
  3.739814477467947*^9, 3.7398144803919497`*^9}, {3.739815213653697*^9, 
  3.739815214249193*^9}},
 CellLabel->
  "In[1225]:=",ExpressionUUID->"77cb4d43-9a7f-4a94-a3da-7c3aa88d2c69"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Cback\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"A\"\>", "\[InvisibleSpace]", "72", 
   "\[InvisibleSpace]", "\<\"C\"\>", "\[InvisibleSpace]", "72"}],
  SequenceForm["Cback", 1, "A", 72, "C", 72],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.733206810377339*^9, 3.733207028115411*^9, 3.733208074747716*^9, 
   3.7332081186997747`*^9, 3.733208200780596*^9, 3.7332087114761953`*^9, 
   3.733217589350729*^9, 3.733543984972219*^9, 3.7335453429587393`*^9, 
   3.7335466308341923`*^9, 3.735450314316628*^9, {3.738923713402322*^9, 
   3.738923746668683*^9}, {3.7389240883504753`*^9, 3.7389241223270607`*^9}, {
   3.738924169684814*^9, 3.738924182792169*^9}, 3.738925214549671*^9, 
   3.739787743902121*^9, 3.739803733482254*^9, {3.7398039420928717`*^9, 
   3.7398039535995417`*^9}, 3.739804385059353*^9, 3.739814481904402*^9, 
   3.73981521577707*^9},
 CellLabel->
  "During evaluation of \
In[1225]:=",ExpressionUUID->"dfe2c57a-639f-4782-a901-d8695619c051"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Number of terms for a given cell of type J: \"\>", 
   "\[InvisibleSpace]", "72"}],
  SequenceForm["Number of terms for a given cell of type J: ", 72],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.733206810377339*^9, 3.733207028115411*^9, 3.733208074747716*^9, 
   3.7332081186997747`*^9, 3.733208200780596*^9, 3.7332087114761953`*^9, 
   3.733217589350729*^9, 3.733543984972219*^9, 3.7335453429587393`*^9, 
   3.7335466308341923`*^9, 3.735450314316628*^9, {3.738923713402322*^9, 
   3.738923746668683*^9}, {3.7389240883504753`*^9, 3.7389241223270607`*^9}, {
   3.738924169684814*^9, 3.738924182792169*^9}, 3.738925214549671*^9, 
   3.739787743902121*^9, 3.739803733482254*^9, {3.7398039420928717`*^9, 
   3.7398039535995417`*^9}, 3.739804385059353*^9, 3.739814481904402*^9, 
   3.739815215891615*^9},
 CellLabel->
  "During evaluation of \
In[1225]:=",ExpressionUUID->"4aab10f3-9d64-4617-80aa-11fd53eb1338"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Print", "[", 
  RowBox[{"\"\<1st order projection on lowest band: \>\"", ",", 
   RowBox[{
    RowBox[{"Jcage", "[", "4", "]"}], "/.", "LBproj"}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.7397885372808647`*^9, 3.739788636401334*^9, {3.7398035193858223`*^9, 
   3.739803519589827*^9}, {3.7398037393434477`*^9, 3.739803775993861*^9}, {
   3.739815223019004*^9, 3.7398152309600153`*^9}},
 CellLabel->
  "In[1237]:=",ExpressionUUID->"5b0ac777-a768-46ba-9586-2b7714db5906"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"1st order projection on lowest band: \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
     FractionBox["1", "32"], " ", 
     SuperscriptBox[
      RowBox[{"w", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", 
         RowBox[{"-", "1"}]}], "}"}], "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"wdag", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "1"}]}], "}"}], "]"}], "2"]}], "+", 
    RowBox[{
     FractionBox["1", "32"], " ", 
     SuperscriptBox[
      RowBox[{"w", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "1"}]}], "}"}], "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"wdag", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", 
         RowBox[{"-", "1"}]}], "}"}], "]"}], "2"]}], "+", 
    RowBox[{
     FractionBox["1", "32"], " ", 
     SuperscriptBox[
      RowBox[{"w", "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", 
         RowBox[{"-", "1"}]}], "}"}], "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"wdag", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", 
         RowBox[{"-", "1"}]}], "}"}], "]"}], "2"]}], "+", 
    RowBox[{
     FractionBox["1", "32"], " ", 
     SuperscriptBox[
      RowBox[{"w", "[", 
       RowBox[{"{", 
        RowBox[{"4", ",", 
         RowBox[{"-", "1"}]}], "}"}], "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"wdag", "[", 
       RowBox[{"{", 
        RowBox[{"5", ",", 
         RowBox[{"-", "1"}]}], "}"}], "]"}], "2"]}]}]}],
  SequenceForm[
  "1st order projection on lowest band: ", 
   Rational[1, 32] $CellContext`w[{4, -1}]^2 $CellContext`wdag[{3, -1}]^2 + 
   Rational[1, 32] $CellContext`w[{3, -1}]^2 $CellContext`wdag[{4, -1}]^2 + 
   Rational[1, 32] $CellContext`w[{5, -1}]^2 $CellContext`wdag[{4, -1}]^2 + 
   Rational[1, 32] $CellContext`w[{4, -1}]^2 $CellContext`wdag[{5, -1}]^2],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.7397886372274017`*^9, 3.739803524148817*^9, {3.739803741336562*^9, 
   3.7398037784948*^9}, 3.7398043859178543`*^9, {3.739815225637047*^9, 
   3.739815232044858*^9}},
 CellLabel->
  "During evaluation of \
In[1237]:=",ExpressionUUID->"c5989308-a3cb-45df-a7ce-df46828282e7"]
}, Open  ]],

Cell[BoxData[" "], "Input",
 CellChangeTimes->{3.739803767935663*^9},
 CellLabel->
  "In[1167]:=",ExpressionUUID->"64320a03-82e6-4aee-b476-2535951d0cb2"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Step 1) Check that all the terms of \\tilde{J} type have a h.c\
\>", "Subsubsection",
 CellChangeTimes->{{3.7354503291623*^9, 3.735450340738126*^9}, {
  3.738924487084528*^9, 
  3.738924498627265*^9}},ExpressionUUID->"a7c6d7ae-3921-4c49-bd74-\
6bb9ecc109fd"],

Cell[TextData[StyleBox["Again we simplify the number of terms we are looking \
at by removing the h.c of each J term. This is the check that a h.c term does \
correspond for each term.",
 FontColor->RGBColor[0.5, 0, 0.5]]], "Text",
 CellChangeTimes->{{3.738924215562161*^9, 
  3.73892426677225*^9}},ExpressionUUID->"119d80c6-9ad4-4b13-b039-\
ddb204587bd7"],

Cell[BoxData[
 RowBox[{"Module", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"a", ",", "b", ",", "c", ",", "d"}], "}"}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"With", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"expr", "=", "Jpart"}], "}"}], ",", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"If", " ", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Coefficient", "[", 
         RowBox[{"expr", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"w", "[", 
             RowBox[{"{", 
              RowBox[{"cell", ",", "a"}], "}"}], "]"}], " ", 
            RowBox[{"w", "[", 
             RowBox[{"{", 
              RowBox[{"cell", ",", "b"}], "}"}], "]"}], " ", 
            RowBox[{"wdag", "[", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"cell", "-", "1"}], ",", "c"}], "}"}], "]"}], " ", 
            RowBox[{"wdag", "[", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"cell", "-", "1"}], ",", "d"}], "}"}], "]"}]}], 
           "}"}]}], "]"}], "\[NotEqual]", 
        RowBox[{"Coefficient", "[", 
         RowBox[{"expr", ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"w", "[", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"cell", "-", "1"}], ",", "c"}], "}"}], "]"}], " ", 
            RowBox[{"w", "[", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"cell", "-", "1"}], ",", "d"}], "}"}], "]"}], " ", 
            RowBox[{"wdag", "[", 
             RowBox[{"{", 
              RowBox[{"cell", ",", "a"}], "}"}], "]"}], " ", 
            RowBox[{"wdag", "[", 
             RowBox[{"{", 
              RowBox[{"cell", ",", "b"}], "}"}], "]"}]}], "}"}]}], "]"}]}], 
       ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Print", "[", "\"\<False\>\"", "]"}], "\[IndentingNewLine]", 
        RowBox[{"Print", "[", 
         RowBox[{"Coefficient", "[", 
          RowBox[{"expr", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"w", "[", 
              RowBox[{"{", 
               RowBox[{"cell", ",", "a"}], "}"}], "]"}], " ", 
             RowBox[{"w", "[", 
              RowBox[{"{", 
               RowBox[{"cell", ",", "b"}], "}"}], "]"}], " ", 
             RowBox[{"wdag", "[", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"cell", 
                 StyleBox["-",
                  FontWeight->"Plain"], 
                 StyleBox["1",
                  FontWeight->"Plain"]}], ",", "c"}], "}"}], "]"}], " ", 
             RowBox[{"wdag", "[", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"cell", "-", "1"}], ",", "d"}], "}"}], "]"}]}], 
            "}"}]}], "]"}], "]"}], "\[IndentingNewLine]", 
        RowBox[{"Print", "[", 
         RowBox[{"Coefficient", "[", 
          RowBox[{"expr", ",", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"w", "[", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"cell", "-", "1"}], ",", "c"}], "}"}], "]"}], " ", 
             RowBox[{"w", "[", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"cell", "-", "1"}], ",", "d"}], "}"}], "]"}], " ", 
             RowBox[{"wdag", "[", 
              RowBox[{"{", 
               RowBox[{"cell", ",", "a"}], "}"}], "]"}], " ", 
             RowBox[{"wdag", "[", 
              RowBox[{"{", 
               RowBox[{"cell", ",", "b"}], "}"}], "]"}]}], "}"}]}], "]"}], 
         "]"}]}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}]}], 
    "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{
  3.735450358586774*^9, {3.738924301628584*^9, 3.7389243885792418`*^9}},
 CellLabel->
  "In[1168]:=",ExpressionUUID->"7611749f-34cb-40c3-908c-4d966f953416"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Step 2) Retain only the h.c of terms of type \\tilde{J}", \
"Subsubsection",
 CellChangeTimes->{{3.7354503689430103`*^9, 3.735450379764769*^9}, {
  3.738924476261738*^9, 
  3.7389244826742897`*^9}},ExpressionUUID->"5786be77-3c97-46cf-b393-\
1a1bedce09f5"],

Cell[TextData[StyleBox["Now we only retain the one of each pair of h.c terms, \
already restricting the order of the terms so that it will be easier to sort \
them.",
 FontColor->RGBColor[0.5, 0, 0.5]]], "Text",
 CellChangeTimes->{{3.7389244099990263`*^9, 3.738924424848473*^9}, {
  3.738925055141407*^9, 
  3.7389250741187077`*^9}},ExpressionUUID->"0e9bf060-22e0-4b36-9f7f-\
c727f745f3e2"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Jaherm", "[", "celluse_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "a", ",", "b", ",", "f", ",", "g", ",", "h", ",", "i", ",", "j", ",", 
      "k", ",", "l"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"With", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"expr", "=", 
        RowBox[{"cageinta", "[", "celluse", "]"}]}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"expr", "/.", 
         RowBox[{"{", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{"s", ":", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"wdag", "[", 
                  RowBox[{"{", 
                   RowBox[{"a_", ",", "g_"}], "}"}], "]"}], 
                 RowBox[{"wdag", "[", 
                  RowBox[{"{", 
                   RowBox[{"a_", ",", "h_"}], "}"}], "]"}]}], "|", 
                SuperscriptBox[
                 RowBox[{"wdag", "[", 
                  RowBox[{"{", 
                   RowBox[{"a_", ",", "i_"}], "}"}], "]"}], "2"]}], ")"}], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"w", "[", 
                  RowBox[{"{", 
                   RowBox[{"b_", ",", "j_"}], "}"}], "]"}], 
                 RowBox[{"w", "[", 
                  RowBox[{"{", 
                   RowBox[{"b_", ",", "k_"}], "}"}], "]"}]}], "|", 
                SuperscriptBox[
                 RowBox[{"w", "[", 
                  RowBox[{"{", 
                   RowBox[{"b_", ",", "l_"}], "}"}], "]"}], "2"]}], ")"}]}]}],
             "/;", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"a", ",", "b"}], "}"}], "\[Equal]", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{"celluse", "-", "1"}], ",", "celluse"}], "}"}]}]}], 
           "\[RuleDelayed]", 
           RowBox[{"f", "[", "s", "]"}]}], "\[IndentingNewLine]", "}"}]}], "//", 
        RowBox[{
         RowBox[{"Replace", "[", 
          RowBox[{"#", ",", "\[IndentingNewLine]", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"s_Times", "/;", 
              RowBox[{"!", 
               RowBox[{"MatchQ", "[", 
                RowBox[{"s", ",", 
                 RowBox[{
                  RowBox[{"f", "[", "__", "]"}], "*", "___"}]}], "]"}]}]}], 
             "\[RuleDelayed]", "0"}], "}"}], ",", "\[IndentingNewLine]", 
           RowBox[{"{", "1", "}"}]}], "\[IndentingNewLine]", "]"}], "&"}]}], "//", 
       RowBox[{
        RowBox[{"ReplaceAll", "[", 
         RowBox[{"#", ",", 
          RowBox[{
           RowBox[{"f", "[", "s___", "]"}], "\[RuleDelayed]", "s"}]}], "]"}], 
        "&"}]}]}], "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Jcherm", "[", "celluse_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "a", ",", "b", ",", "f", ",", "g", ",", "h", ",", "i", ",", "j", ",", 
       "k", ",", "l"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"With", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"expr", "=", 
         RowBox[{"cageintc", "[", "celluse", "]"}]}], "}"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"expr", "/.", 
          RowBox[{"{", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{
             RowBox[{"s", ":", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"wdag", "[", 
                   RowBox[{"{", 
                    RowBox[{"a_", ",", "g_"}], "}"}], "]"}], 
                  RowBox[{"wdag", "[", 
                   RowBox[{"{", 
                    RowBox[{"a_", ",", "h_"}], "}"}], "]"}]}], "|", 
                 SuperscriptBox[
                  RowBox[{"wdag", "[", 
                   RowBox[{"{", 
                    RowBox[{"a_", ",", "i_"}], "}"}], "]"}], "2"]}], ")"}], 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"w", "[", 
                   RowBox[{"{", 
                    RowBox[{"b_", ",", "j_"}], "}"}], "]"}], 
                  RowBox[{"w", "[", 
                   RowBox[{"{", 
                    RowBox[{"b_", ",", "k_"}], "}"}], "]"}]}], "|", 
                 SuperscriptBox[
                  RowBox[{"w", "[", 
                   RowBox[{"{", 
                    RowBox[{"b_", ",", "l_"}], "}"}], "]"}], "2"]}], 
                ")"}]}]}], "/;", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"a", ",", "b"}], "}"}], "\[Equal]", 
              RowBox[{"{", 
               RowBox[{"celluse", ",", 
                RowBox[{"celluse", "+", "1"}]}], "}"}]}]}], "\[RuleDelayed]", 
            
            RowBox[{"f", "[", "s", "]"}]}], "\[IndentingNewLine]", "}"}]}], "//", 
         RowBox[{
          RowBox[{"Replace", "[", 
           RowBox[{"#", ",", "\[IndentingNewLine]", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"s_Times", "/;", 
               RowBox[{"!", 
                RowBox[{"MatchQ", "[", 
                 RowBox[{"s", ",", 
                  RowBox[{
                   RowBox[{"f", "[", "__", "]"}], "*", "___"}]}], "]"}]}]}], 
              "\[RuleDelayed]", "0"}], "}"}], ",", "\[IndentingNewLine]", 
            RowBox[{"{", "1", "}"}]}], "\[IndentingNewLine]", "]"}], "&"}]}], 
        "//", 
        RowBox[{
         RowBox[{"ReplaceAll", "[", 
          RowBox[{"#", ",", 
           RowBox[{
            RowBox[{"f", "[", "s___", "]"}], "\[RuleDelayed]", "s"}]}], "]"}],
          "&"}]}]}], "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
    "]"}]}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Length", "[", 
   RowBox[{"Jcherm", "[", 
    RowBox[{"cell", "-", "1"}], "]"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<JCback_\>\"", ",", 
   RowBox[{"Length", "[", 
    RowBox[{"Jcherm", "[", 
     RowBox[{"cell", "-", "1"}], "]"}], "]"}], ",", "\"\<Ja_\>\"", ",", 
   RowBox[{"Length", "[", 
    RowBox[{"Jaherm", "[", "cell", "]"}], "]"}], ",", "\"\<JCback+Ja_\>\"", 
   ",", 
   RowBox[{"Length", "[", 
    RowBox[{
     RowBox[{"Jcherm", "[", 
      RowBox[{"cell", "-", "1"}], "]"}], "+", 
     RowBox[{"Jaherm", "[", "cell", "]"}]}], "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Jhermcage", "=", 
   RowBox[{
    RowBox[{"Jcherm", "[", 
     RowBox[{"cell", "-", "1"}], "]"}], "+", 
    RowBox[{"Jaherm", "[", "cell", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  RowBox[{"\"\<Number of J terms only retaining h.c: \>\"", ",", 
   RowBox[{"Length", "[", "Jhermcage", "]"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Jhermcage", ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"FullSimplify", "[", "Jhermcage", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.735450438042568*^9, 3.735450457462021*^9}, {
  3.735450681438929*^9, 3.735450691203203*^9}, {3.738925109547441*^9, 
  3.7389251857783213`*^9}},
 CellLabel->
  "In[1169]:=",ExpressionUUID->"f297506f-f59b-4f92-9510-cb2f86eaf67c"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"JCback_\"\>", "\[InvisibleSpace]", "36", 
   "\[InvisibleSpace]", "\<\"Ja_\"\>", "\[InvisibleSpace]", "36", 
   "\[InvisibleSpace]", "\<\"JCback+Ja_\"\>", "\[InvisibleSpace]", "36"}],
  SequenceForm["JCback_", 36, "Ja_", 36, "JCback+Ja_", 36],
  Editable->False]], "Print",
 CellChangeTimes->{{3.735450443153534*^9, 3.7354504588617973`*^9}, 
   3.7354506931026993`*^9, 3.738925112271105*^9, 3.738925149633668*^9, 
   3.738925186507621*^9, 3.739787744468371*^9, 3.739804386341049*^9},
 CellLabel->
  "During evaluation of \
In[1169]:=",ExpressionUUID->"bf49e05a-c720-4c8b-9d1b-f93f85e7369c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Number of J terms only retaining h.c: \"\>", 
   "\[InvisibleSpace]", "36"}],
  SequenceForm["Number of J terms only retaining h.c: ", 36],
  Editable->False]], "Print",
 CellChangeTimes->{{3.735450443153534*^9, 3.7354504588617973`*^9}, 
   3.7354506931026993`*^9, 3.738925112271105*^9, 3.738925149633668*^9, 
   3.738925186507621*^9, 3.739787744468371*^9, 3.7398043864635487`*^9},
 CellLabel->
  "During evaluation of \
In[1169]:=",ExpressionUUID->"2399b9b0-0500-4c23-b325-1bc057fe4d89"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Step 3) Collect together the \\tilde{J} terms", "Subsubsection",
 CellChangeTimes->{{3.735450618021225*^9, 3.735450623341258*^9}, {
  3.735450723434407*^9, 3.735450729892023*^9}, {3.738925345607828*^9, 
  3.7389253476780977`*^9}},ExpressionUUID->"033d17fc-0956-4d5b-9bed-\
9fc486b6e56d"],

Cell[TextData[StyleBox["Combining the terms of type \\tilde{J} into different \
types.",
 FontColor->RGBColor[0.5, 0, 0.5]]], "Text",
 CellChangeTimes->{{3.738925328093124*^9, 3.7389253415243187`*^9}, {
  3.7389257569845*^9, 
  3.738925759918322*^9}},ExpressionUUID->"60f7722d-32ca-431f-b235-\
7ee6e6c3c9df"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "The", " ", "terms", " ", "such", " ", "that", " ", "both", " ", "wdag", 
    " ", "terms", " ", "are", " ", "on", " ", "the", " ", "same", " ", "band",
     " ", "and", " ", "both", " ", "w", " ", "terms", " ", "are", " ", "on", 
    " ", "the", " ", "same", " ", "band"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Jhermbothsame", "=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "a", ",", "b", ",", "f", ",", "g", ",", "h", ",", "i", ",", "j", ",", 
         "k", ",", "l"}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"With", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"expr", "=", "Jhermcage"}], "}"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"expr", "/.", 
            RowBox[{"{", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{
               RowBox[{"s", ":", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"wdag", "[", 
                   RowBox[{"{", 
                    RowBox[{"a_", ",", "i_"}], "}"}], "]"}], "2"], 
                 SuperscriptBox[
                  RowBox[{"w", "[", 
                   RowBox[{"{", 
                    RowBox[{"b_", ",", "l_"}], "}"}], "]"}], "2"]}]}], "/;", 
               RowBox[{
                RowBox[{"Sort", "@", 
                 RowBox[{"{", 
                  RowBox[{"a", ",", "b"}], "}"}]}], "\[Equal]", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"cell", "-", "1"}], ",", "cell"}], "}"}]}]}], 
              "\[RuleDelayed]", 
              RowBox[{"f", "[", "s", "]"}]}], "\[IndentingNewLine]", "}"}]}], 
           "//", 
           RowBox[{
            RowBox[{"Replace", "[", 
             RowBox[{"#", ",", "\[IndentingNewLine]", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"s_Times", "/;", 
                 RowBox[{"!", 
                  RowBox[{"MatchQ", "[", 
                   RowBox[{"s", ",", 
                    RowBox[{
                    RowBox[{"f", "[", "__", "]"}], "*", "___"}]}], "]"}]}]}], 
                "\[RuleDelayed]", "0"}], "}"}], ",", "\[IndentingNewLine]", 
              RowBox[{"{", "1", "}"}]}], "\[IndentingNewLine]", "]"}], 
            "&"}]}], "//", 
          RowBox[{
           RowBox[{"ReplaceAll", "[", 
            RowBox[{"#", ",", 
             RowBox[{
              RowBox[{"f", "[", "s___", "]"}], "\[RuleDelayed]", "s"}]}], 
            "]"}], "&"}]}]}], "\[IndentingNewLine]", "]"}]}], 
      "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Simplify", "[", "Jhermbothsame", "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{
    "\"\<Terms which have both w on the same band and which have both wdags \
on the same band: \>\"", ",", 
     RowBox[{"Length", "[", "Jhermbothsame", "]"}]}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Terms", " ", "that", " ", "have", " ", "wdag", 
     RowBox[{"(", 
      RowBox[{"cell", "-", "1"}], ")"}], " ", "on", " ", "the", " ", "same", 
     " ", "band", " ", "and", " ", "w", 
     RowBox[{"(", "cell", ")"}], " ", "on", " ", "different", " ", "bands"}], 
    "*)"}], 
   RowBox[{
    RowBox[{"Jhermsame", "=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "a", ",", "b", ",", "f", ",", "g", ",", "h", ",", "i", ",", "j", ",", 
         "k", ",", "l"}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"With", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"expr", "=", 
           RowBox[{"Jhermcage", "-", "Jhermbothsame"}]}], "}"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"expr", "/.", 
            RowBox[{"{", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{
               RowBox[{"s", ":", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"wdag", "[", 
                   RowBox[{"{", 
                    RowBox[{"a_", ",", "i_"}], "}"}], "]"}], "2"], 
                 RowBox[{"w", "[", 
                  RowBox[{"{", 
                   RowBox[{"b_", ",", "l_"}], "}"}], "]"}], 
                 RowBox[{"w", "[", 
                  RowBox[{"{", 
                   RowBox[{"b_", ",", "m_"}], "}"}], "]"}]}]}], "/;", 
               RowBox[{
                RowBox[{"Sort", "@", 
                 RowBox[{"{", 
                  RowBox[{"a", ",", "b"}], "}"}]}], "\[Equal]", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"cell", "-", "1"}], ",", "cell"}], "}"}]}]}], 
              "\[RuleDelayed]", 
              RowBox[{"f", "[", "s", "]"}]}], "\[IndentingNewLine]", "}"}]}], 
           "//", 
           RowBox[{
            RowBox[{"Replace", "[", 
             RowBox[{"#", ",", "\[IndentingNewLine]", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"s_Times", "/;", 
                 RowBox[{"!", 
                  RowBox[{"MatchQ", "[", 
                   RowBox[{"s", ",", 
                    RowBox[{
                    RowBox[{"f", "[", "__", "]"}], "*", "___"}]}], "]"}]}]}], 
                "\[RuleDelayed]", "0"}], "}"}], ",", "\[IndentingNewLine]", 
              RowBox[{"{", "1", "}"}]}], "\[IndentingNewLine]", "]"}], 
            "&"}]}], "//", 
          RowBox[{
           RowBox[{"ReplaceAll", "[", 
            RowBox[{"#", ",", 
             RowBox[{
              RowBox[{"f", "[", "s___", "]"}], "\[RuleDelayed]", "s"}]}], 
            "]"}], "&"}]}]}], "\[IndentingNewLine]", "]"}]}], 
      "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{
    "\"\<Number of terms which have wdags(cell-1) on the same band and w on \
different bands: \>\"", ",", " ", 
     RowBox[{"Length", "[", "Jhermsame", "]"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Jhermsame", ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Jhermrest", "=", 
     RowBox[{"Jhermcage", "-", "Jhermbothsame", "-", "Jhermsame"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Terms", " ", "that", " ", "have", " ", "w", 
     RowBox[{"(", "cell", ")"}], " ", "on", " ", "the", " ", "same", " ", 
     "band", " ", "and", " ", "wdag", 
     RowBox[{"(", 
      RowBox[{"cell", "-", "1"}], ")"}], " ", "on", " ", "different", " ", 
     "bands"}], "*)"}], 
   RowBox[{
    RowBox[{"Jhermdagsame", "=", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "a", ",", "b", ",", "f", ",", "g", ",", "h", ",", "i", ",", "j", ",", 
         "k", ",", "l"}], "}"}], ",", "\[IndentingNewLine]", 
       RowBox[{"With", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"expr", "=", "Jhermrest"}], "}"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"expr", "/.", 
            RowBox[{"{", "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{
               RowBox[{"s", ":", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"w", "[", 
                   RowBox[{"{", 
                    RowBox[{"a_", ",", "i_"}], "}"}], "]"}], "2"], 
                 RowBox[{"wdag", "[", 
                  RowBox[{"{", 
                   RowBox[{"b_", ",", "l_"}], "}"}], "]"}], 
                 RowBox[{"wdag", "[", 
                  RowBox[{"{", 
                   RowBox[{"b_", ",", "m_"}], "}"}], "]"}]}]}], "/;", 
               RowBox[{
                RowBox[{"Sort", "@", 
                 RowBox[{"{", 
                  RowBox[{"a", ",", "b"}], "}"}]}], "\[Equal]", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"cell", "-", "1"}], ",", "cell"}], "}"}]}]}], 
              "\[RuleDelayed]", 
              RowBox[{"f", "[", "s", "]"}]}], "\[IndentingNewLine]", "}"}]}], 
           "//", 
           RowBox[{
            RowBox[{"Replace", "[", 
             RowBox[{"#", ",", "\[IndentingNewLine]", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"s_Times", "/;", 
                 RowBox[{"!", 
                  RowBox[{"MatchQ", "[", 
                   RowBox[{"s", ",", 
                    RowBox[{
                    RowBox[{"f", "[", "__", "]"}], "*", "___"}]}], "]"}]}]}], 
                "\[RuleDelayed]", "0"}], "}"}], ",", "\[IndentingNewLine]", 
              RowBox[{"{", "1", "}"}]}], "\[IndentingNewLine]", "]"}], 
            "&"}]}], "//", 
          RowBox[{
           RowBox[{"ReplaceAll", "[", 
            RowBox[{"#", ",", 
             RowBox[{
              RowBox[{"f", "[", "s___", "]"}], "\[RuleDelayed]", "s"}]}], 
            "]"}], "&"}]}]}], "\[IndentingNewLine]", "]"}]}], 
      "\[IndentingNewLine]", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{
    "\"\<Number of terms which have w(cell) on the same band and wdag on \
different bands: \>\"", ",", " ", 
     RowBox[{"Length", "[", "Jhermdagsame", "]"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Jhermlast", "=", 
     RowBox[{"Jhermrest", "-", "Jhermdagsame"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{
    "\"\<Number of terms remaining unclassified of tilde{J} type: \>\"", ",", 
     " ", 
     RowBox[{"Length", "[", "Jhermlast", "]"}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Simplify", "[", "Jhermlast", "]"}], ";"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.735450750268383*^9, 3.735450794572834*^9}, {
  3.738925772924925*^9, 3.738925809219483*^9}, {3.738925846604286*^9, 
  3.738925866358823*^9}, {3.738925959401626*^9, 3.738925970434214*^9}, {
  3.7389262589588614`*^9, 3.7389262603424683`*^9}, {3.738926328158498*^9, 
  3.738926380278784*^9}, {3.738926458255196*^9, 3.738926687824891*^9}, {
  3.73892673560688*^9, 3.7389267454034443`*^9}, {3.73892679010002*^9, 
  3.738926814761394*^9}, {3.738926869649331*^9, 3.738926874948038*^9}, {
  3.7389269359817247`*^9, 3.738927122733534*^9}},
 CellLabel->
  "In[1177]:=",ExpressionUUID->"6f759516-ff2b-4833-8118-1a0eb542a590"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Terms which have both w on the same band and which have both \
wdags on the same band: \"\>", "\[InvisibleSpace]", "9"}],
  SequenceForm[
  "Terms which have both w on the same band and which have both wdags on the \
same band: ", 9],
  Editable->False]], "Print",
 CellChangeTimes->{{3.7389257998792973`*^9, 3.738925809894215*^9}, {
   3.738925847768898*^9, 3.7389258675404*^9}, 3.73892598792379*^9, 
   3.7389262287997637`*^9, 3.738926262303252*^9, {3.738926353118742*^9, 
   3.7389263815158787`*^9}, 3.7389264593829517`*^9, {3.738926493713705*^9, 
   3.738926537611185*^9}, {3.7389265677994623`*^9, 3.7389266886137123`*^9}, 
   3.738926749752492*^9, {3.7389269609097013`*^9, 3.7389269705678797`*^9}, {
   3.7389270267302237`*^9, 3.7389270457151823`*^9}, {3.738927103680901*^9, 
   3.738927123951152*^9}, 3.73978774554609*^9, 3.7398043867421637`*^9},
 CellLabel->
  "During evaluation of \
In[1177]:=",ExpressionUUID->"64d873ed-9808-4cd7-b2fe-f8175e90022e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Number of terms which have wdags(cell-1) on the same band and \
w on different bands: \"\>", "\[InvisibleSpace]", "9"}],
  SequenceForm[
  "Number of terms which have wdags(cell-1) on the same band and w on \
different bands: ", 9],
  Editable->False]], "Print",
 CellChangeTimes->{{3.7389257998792973`*^9, 3.738925809894215*^9}, {
   3.738925847768898*^9, 3.7389258675404*^9}, 3.73892598792379*^9, 
   3.7389262287997637`*^9, 3.738926262303252*^9, {3.738926353118742*^9, 
   3.7389263815158787`*^9}, 3.7389264593829517`*^9, {3.738926493713705*^9, 
   3.738926537611185*^9}, {3.7389265677994623`*^9, 3.7389266886137123`*^9}, 
   3.738926749752492*^9, {3.7389269609097013`*^9, 3.7389269705678797`*^9}, {
   3.7389270267302237`*^9, 3.7389270457151823`*^9}, {3.738927103680901*^9, 
   3.738927123951152*^9}, 3.73978774554609*^9, 3.7398043867546587`*^9},
 CellLabel->
  "During evaluation of \
In[1177]:=",ExpressionUUID->"dd8a96f2-6bb2-44b6-99b3-800250ab09e6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Number of terms which have w(cell) on the same band and wdag \
on different bands: \"\>", "\[InvisibleSpace]", "9"}],
  SequenceForm[
  "Number of terms which have w(cell) on the same band and wdag on different \
bands: ", 9],
  Editable->False]], "Print",
 CellChangeTimes->{{3.7389257998792973`*^9, 3.738925809894215*^9}, {
   3.738925847768898*^9, 3.7389258675404*^9}, 3.73892598792379*^9, 
   3.7389262287997637`*^9, 3.738926262303252*^9, {3.738926353118742*^9, 
   3.7389263815158787`*^9}, 3.7389264593829517`*^9, {3.738926493713705*^9, 
   3.738926537611185*^9}, {3.7389265677994623`*^9, 3.7389266886137123`*^9}, 
   3.738926749752492*^9, {3.7389269609097013`*^9, 3.7389269705678797`*^9}, {
   3.7389270267302237`*^9, 3.7389270457151823`*^9}, {3.738927103680901*^9, 
   3.738927123951152*^9}, 3.73978774554609*^9, 3.73980438677827*^9},
 CellLabel->
  "During evaluation of \
In[1177]:=",ExpressionUUID->"fbf50b8f-fce3-4824-9009-a5e5d6a92dbe"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Number of terms remaining unclassified of tilde{J} type: \"\>",
    "\[InvisibleSpace]", "9"}],
  SequenceForm["Number of terms remaining unclassified of tilde{J} type: ", 9],
  Editable->False]], "Print",
 CellChangeTimes->{{3.7389257998792973`*^9, 3.738925809894215*^9}, {
   3.738925847768898*^9, 3.7389258675404*^9}, 3.73892598792379*^9, 
   3.7389262287997637`*^9, 3.738926262303252*^9, {3.738926353118742*^9, 
   3.7389263815158787`*^9}, 3.7389264593829517`*^9, {3.738926493713705*^9, 
   3.738926537611185*^9}, {3.7389265677994623`*^9, 3.7389266886137123`*^9}, 
   3.738926749752492*^9, {3.7389269609097013`*^9, 3.7389269705678797`*^9}, {
   3.7389270267302237`*^9, 3.7389270457151823`*^9}, {3.738927103680901*^9, 
   3.738927123951152*^9}, 3.73978774554609*^9, 3.7398043867851562`*^9},
 CellLabel->
  "During evaluation of \
In[1177]:=",ExpressionUUID->"dc75b5dd-e9e0-4be7-9eb4-a94b70bd474e"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Check if there are any remaining terms", "Subsection",
 CellChangeTimes->{{3.7354509903799353`*^9, 
  3.735451000526711*^9}},ExpressionUUID->"fb7ad48b-248b-481a-8520-\
9e4aca04e303"],

Cell[TextData[StyleBox["Lastly, we perform a check to make sure that all \
terms are included in types \\tilde{U}, \\tilde{V} and \\tilde{J}. We are \
considering the terms that come from A_j, B_j and C_j-1 only here.",
 FontColor->RGBColor[0.5019607843137255, 0., 0.5019607843137255]]], "Text",
 CellChangeTimes->{{3.733206470153076*^9, 3.7332065005169487`*^9}, {
  3.738927154187758*^9, 3.738927197489163*^9}, {3.738927265496293*^9, 
  3.738927268994985*^9}},ExpressionUUID->"dd526840-dbdf-49e6-b865-\
068523047fcc"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"cageconsider", "=", 
   RowBox[{
    RowBox[{"cageinta", "[", "cell", "]"}], "+", 
    RowBox[{"cageintb", "[", "cell", "]"}], "+", 
    RowBox[{"cageintc", "[", 
     RowBox[{"cell", "-", "1"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<Number of terms in considered cage: \>\"", ",", 
    RowBox[{"Length", "[", "cageconsider", "]"}]}], "]"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"removing", " ", "the", " ", "U", " ", "part"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Other", "=", 
   RowBox[{"cageconsider", "-", 
    RowBox[{"Uaall", "[", "cell", "]"}], "-", 
    RowBox[{"Ucall", "[", 
     RowBox[{"cell", "-", "1"}], "]"}], "-", 
    RowBox[{"Ub", "[", "cell", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<U_terms\>\"", ",", 
    RowBox[{"Length", "[", 
     RowBox[{
      RowBox[{"Uaall", "[", "cell", "]"}], "+", 
      RowBox[{"Ucall", "[", 
       RowBox[{"cell", "-", "1"}], "]"}], "+", 
      RowBox[{"Ub", "[", "cell", "]"}]}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<Removing_U: \>\"", ",", 
    RowBox[{"Length", "[", "Other", "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Other", "=", 
   RowBox[{"Other", "-", 
    RowBox[{"Vpartcage", "[", "cell", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<V_terms: \>\"", ",", 
    RowBox[{"Length", "[", 
     RowBox[{"Vpartcage", "[", "cell", "]"}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<Removing_V: \>\"", ",", 
    RowBox[{"Length", "[", "Other", "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<J_terms: \>\"", ",", 
    RowBox[{"Length", "[", 
     RowBox[{"Jpart", "[", "cell", "]"}], "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Other", "=", 
   RowBox[{"Other", "-", 
    RowBox[{"Jpart", "[", "cell", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"\"\<Removing_J: \>\"", ",", 
    RowBox[{"Length", "[", "Other", "]"}]}], "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.7389272216802187`*^9, 3.7389272550340357`*^9}},
 CellLabel->
  "In[1189]:=",ExpressionUUID->"ae8376d7-8396-4847-9e3d-50e3f3a3d600"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Number of terms in considered cage: \"\>", "\[InvisibleSpace]",
    "225"}],
  SequenceForm["Number of terms in considered cage: ", 225],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.735451028293395*^9, {3.7389272148671103`*^9, 3.73892725682404*^9}, 
   3.739787752387505*^9, 3.739804386951603*^9},
 CellLabel->
  "During evaluation of \
In[1189]:=",ExpressionUUID->"e6367c63-6255-410b-80e3-fcf2b0616a81"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"U_terms\"\>", "\[InvisibleSpace]", "72"}],
  SequenceForm["U_terms", 72],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.735451028293395*^9, {3.7389272148671103`*^9, 3.73892725682404*^9}, 
   3.739787752387505*^9, 3.739804387220055*^9},
 CellLabel->
  "During evaluation of \
In[1189]:=",ExpressionUUID->"6712324a-85c5-4555-aa0c-686e7d7399fb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Removing_U: \"\>", "\[InvisibleSpace]", "153"}],
  SequenceForm["Removing_U: ", 153],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.735451028293395*^9, {3.7389272148671103`*^9, 3.73892725682404*^9}, 
   3.739787752387505*^9, 3.739804387242775*^9},
 CellLabel->
  "During evaluation of \
In[1189]:=",ExpressionUUID->"cbdc6240-80a1-4a80-8322-f7ffbfa5ebc4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"V_terms: \"\>", "\[InvisibleSpace]", "81"}],
  SequenceForm["V_terms: ", 81],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.735451028293395*^9, {3.7389272148671103`*^9, 3.73892725682404*^9}, 
   3.739787752387505*^9, 3.739804387415338*^9},
 CellLabel->
  "During evaluation of \
In[1189]:=",ExpressionUUID->"9b995d6f-3b21-4235-9093-a13bc75e300a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Removing_V: \"\>", "\[InvisibleSpace]", "72"}],
  SequenceForm["Removing_V: ", 72],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.735451028293395*^9, {3.7389272148671103`*^9, 3.73892725682404*^9}, 
   3.739787752387505*^9, 3.739804387422332*^9},
 CellLabel->
  "During evaluation of \
In[1189]:=",ExpressionUUID->"facded0e-052b-4e45-afa5-87338271fff0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"J_terms: \"\>", "\[InvisibleSpace]", "72"}],
  SequenceForm["J_terms: ", 72],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.735451028293395*^9, {3.7389272148671103`*^9, 3.73892725682404*^9}, 
   3.739787752387505*^9, 3.73980438753292*^9},
 CellLabel->
  "During evaluation of \
In[1189]:=",ExpressionUUID->"6444a341-b815-40c6-9aa5-e6e5378b2e47"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Removing_J: \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["Removing_J: ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.735451028293395*^9, {3.7389272148671103`*^9, 3.73892725682404*^9}, 
   3.739787752387505*^9, 3.739804387653895*^9},
 CellLabel->
  "During evaluation of \
In[1189]:=",ExpressionUUID->"9cb6966b-fecc-411d-8008-b36c63f0f768"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellLabel->
  "In[1200]:=",ExpressionUUID->"89aab072-122c-41da-a1de-70c9c29045f7"]
}, Open  ]]
}, Closed]]
}, Open  ]]
},
WindowSize->{1280, 1102},
WindowMargins->{{57, Automatic}, {Automatic, 0}},
FrontEndVersion->"11.3 for Mac OS X x86 (32-bit, 64-bit Kernel) (March 5, \
2018)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 193, 3, 98, "Title",ExpressionUUID->"34d016d6-e940-41d3-9f21-06118a3e772d"],
Cell[776, 27, 313, 7, 58, "Text",ExpressionUUID->"67f5021f-4544-4f85-b838-0603b4b09fd4"],
Cell[1092, 36, 1184, 17, 150, "Text",ExpressionUUID->"363f3526-fd83-47e2-b97d-48d13e7ef089"],
Cell[CellGroupData[{
Cell[2301, 57, 198, 3, 67, "Section",ExpressionUUID->"dc7613b7-e1c2-47d3-8dd2-23dd451ff80f"],
Cell[CellGroupData[{
Cell[2524, 64, 207, 3, 54, "Subsection",ExpressionUUID->"4dfc9386-413f-412f-b705-c6fbab535adc"],
Cell[2734, 69, 489, 8, 58, "Text",ExpressionUUID->"10c598bc-8527-4f2b-8450-a5be0920e702"],
Cell[CellGroupData[{
Cell[3248, 81, 12806, 337, 886, "Input",ExpressionUUID->"f2a34cec-45eb-45e4-8aa4-3da36ce99050"],
Cell[16057, 420, 4222, 96, 348, "Output",ExpressionUUID->"10dfc769-5c8e-4634-af2d-115912791be6"],
Cell[20282, 518, 642, 20, 39, "Output",ExpressionUUID->"7f346ce7-28f5-44d5-b2eb-b14f605dde26"],
Cell[20927, 540, 252, 4, 34, "Output",ExpressionUUID->"219f053e-b063-4a18-b4d1-e5ade36928fd"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[21228, 550, 175, 3, 38, "Subsection",ExpressionUUID->"6b00120a-179b-4f8f-9d29-2fc91272c74b"],
Cell[21406, 555, 361, 6, 35, "Text",ExpressionUUID->"1affc59c-934f-47d4-92f8-26498e9dd4a2"],
Cell[CellGroupData[{
Cell[21792, 565, 41383, 1050, 2503, "Input",ExpressionUUID->"6e4f3195-69f8-497d-8584-56b1b591dc83"],
Cell[63178, 1617, 318, 7, 34, "Output",ExpressionUUID->"2bcc527b-b4c6-4103-abc3-8619b7f45e2a"],
Cell[63499, 1626, 248, 4, 34, "Output",ExpressionUUID->"e08bd6a6-8646-4163-b46e-c05abd48feae"],
Cell[63750, 1632, 320, 7, 34, "Output",ExpressionUUID->"87488a20-c3be-44da-a82f-3f8c14b2a20d"],
Cell[64073, 1641, 250, 4, 34, "Output",ExpressionUUID->"be6867f5-7b6b-437d-8384-a77666d6d1e6"],
Cell[64326, 1647, 317, 7, 34, "Output",ExpressionUUID->"1981c438-d809-4342-bfbd-b47a3aa37b26"],
Cell[64646, 1656, 317, 7, 34, "Output",ExpressionUUID->"405c0bde-c2c1-4159-8530-0fa8858c8507"],
Cell[64966, 1665, 10483, 290, 538, "Output",ExpressionUUID->"08390b5c-a55f-4999-8c61-f3107cfc1040"],
Cell[75452, 1957, 4567, 88, 368, "Output",ExpressionUUID->"d7b1cd05-fd32-44ed-9348-d0418c6dc474"],
Cell[80022, 2047, 15735, 496, 546, "Output",ExpressionUUID->"00fe82ba-c141-4e08-bf70-85f45af9be62"],
Cell[95760, 2545, 7619, 230, 548, "Output",ExpressionUUID->"0f7c34e7-dc4a-4ef9-9c45-45969d4c19f9"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[103428, 2781, 280, 7, 38, "Subsection",ExpressionUUID->"fa8f64b7-26f5-42e9-b5f3-ad5d663692a6"],
Cell[103711, 2790, 460, 7, 35, "Text",ExpressionUUID->"89bba697-4bb2-47e3-8111-adde1c129c37"],
Cell[CellGroupData[{
Cell[104196, 2801, 18631, 451, 1136, "Input",ExpressionUUID->"6556ee27-344e-4555-aeac-a7338b458313"],
Cell[CellGroupData[{
Cell[122852, 3256, 382, 9, 24, "Print",ExpressionUUID->"ce617aad-6e8b-42c4-9b17-b40c85074e4d"],
Cell[123237, 3267, 476, 11, 24, "Print",ExpressionUUID->"d02feec5-c8f4-49a1-8c05-a7fbceaa04c7"],
Cell[123716, 3280, 1337, 33, 56, "Print",ExpressionUUID->"3284eef2-c12d-4ba5-99f2-1b4431662330"],
Cell[125056, 3315, 7569, 198, 76, "Print",ExpressionUUID->"301e6032-cc86-4ae3-8454-d67c832ad082"],
Cell[132628, 3515, 269, 5, 24, "Print",ExpressionUUID->"1d56ea68-f654-4269-8f33-bdd7b9dac739"],
Cell[132900, 3522, 382, 9, 24, "Print",ExpressionUUID->"5efbd4a5-bb24-45cb-98de-758d4f90a9c8"],
Cell[133285, 3533, 476, 11, 24, "Print",ExpressionUUID->"f2c31882-a314-449c-9ee3-897becc9162e"],
Cell[133764, 3546, 1347, 34, 56, "Print",ExpressionUUID->"caa270fd-424c-433e-95e6-b5659ff6d5ec"],
Cell[135114, 3582, 10887, 285, 110, "Print",ExpressionUUID->"cb2b9e81-d4c3-401c-b19b-7fd0ab2e97fa"],
Cell[146004, 3869, 267, 5, 24, "Print",ExpressionUUID->"4f036a1a-4ba5-42e6-80cf-d8f5c6129229"],
Cell[146274, 3876, 384, 9, 24, "Print",ExpressionUUID->"a9ebf5fb-a015-4a57-8255-9539c7219ccb"],
Cell[146661, 3887, 476, 11, 24, "Print",ExpressionUUID->"5ff19186-ec6d-49ef-92c4-db1bb4af8018"],
Cell[147140, 3900, 1348, 34, 56, "Print",ExpressionUUID->"194e759c-04b2-4851-83b8-ebc8a192aeff"],
Cell[148491, 3936, 10887, 285, 110, "Print",ExpressionUUID->"313c29a3-3875-42a6-a1b6-4d196602f3de"],
Cell[159381, 4223, 267, 5, 24, "Print",ExpressionUUID->"b3c9c6a7-6913-4267-b3e2-a6398cbeab27"],
Cell[159651, 4230, 384, 9, 24, "Print",ExpressionUUID->"a9b436b5-afef-4049-a9cf-04ea6129dd1b"],
Cell[160038, 4241, 478, 11, 24, "Print",ExpressionUUID->"6e2b61bc-badc-4ee2-b0fc-71e862b8f982"],
Cell[160519, 4254, 1350, 34, 56, "Print",ExpressionUUID->"500fdc27-d8da-42ea-a258-7daa77aa97b8"],
Cell[161872, 4290, 10887, 285, 110, "Print",ExpressionUUID->"e48de309-e739-4584-adae-a7d084b3e6c1"],
Cell[172762, 4577, 269, 5, 24, "Print",ExpressionUUID->"3302d36b-5446-4d4f-ab15-d555a4e14bb2"],
Cell[173034, 4584, 382, 9, 24, "Print",ExpressionUUID->"27176c78-fc29-4cee-864a-dff6c521b285"],
Cell[173419, 4595, 476, 11, 24, "Print",ExpressionUUID->"0cd933fa-06fb-4f03-8cd5-1318c2b7d1fc"],
Cell[173898, 4608, 1348, 34, 56, "Print",ExpressionUUID->"2de41247-ab3f-4ebb-8cc1-941ba9d062e7"],
Cell[175249, 4644, 10887, 285, 110, "Print",ExpressionUUID->"41e58694-d78e-4c0d-b6b7-ba4d8b7f8cf3"],
Cell[186139, 4931, 269, 5, 24, "Print",ExpressionUUID->"9276deb8-a453-49da-8d2b-2e27a4430e00"],
Cell[186411, 4938, 382, 9, 24, "Print",ExpressionUUID->"c194ca61-872e-45a9-9e10-02ec1c9b9df5"],
Cell[186796, 4949, 476, 11, 24, "Print",ExpressionUUID->"2d5e2805-f270-4a05-94db-0c34fc7cbea9"],
Cell[187275, 4962, 1344, 34, 56, "Print",ExpressionUUID->"ef3955e6-d9da-49a5-a81b-0ca3a33d376e"],
Cell[188622, 4998, 10880, 285, 110, "Print",ExpressionUUID->"674f69a3-c748-458a-9422-9d6efecfe457"],
Cell[199505, 5285, 269, 5, 24, "Print",ExpressionUUID->"617fb28a-9fbc-45b4-94f9-76e89e8c8a52"],
Cell[199777, 5292, 384, 9, 24, "Print",ExpressionUUID->"8e0fa0cb-b5be-405d-9843-2590e0c85d2c"],
Cell[200164, 5303, 1298, 32, 27, "Print",ExpressionUUID->"596cca0e-b4e0-4a77-ad5a-864f2523ce9b"],
Cell[201465, 5337, 267, 5, 24, "Print",ExpressionUUID->"cea74099-0b08-4138-becf-e8d22c29aa95"]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[201793, 5349, 160, 3, 38, "Subsection",ExpressionUUID->"5a4c7cf3-e935-4746-a0f5-3df2ea4e4dae"],
Cell[201956, 5354, 267, 5, 35, "Text",ExpressionUUID->"afc7c5eb-4531-4de8-90b5-efcd313b5dba"],
Cell[CellGroupData[{
Cell[202248, 5363, 1028, 26, 94, "Input",ExpressionUUID->"a18e9560-e6d8-4968-8ad3-e91fecad6c62"],
Cell[203279, 5391, 5177, 192, 208, "Output",ExpressionUUID->"704c51b9-e322-422c-b780-f3c13b66fbbe"],
Cell[208459, 5585, 920, 25, 110, "Output",ExpressionUUID->"0a421481-0674-4fbf-9d8b-5e1369c4e986"]
}, Open  ]],
Cell[CellGroupData[{
Cell[209416, 5615, 881, 26, 94, "Input",ExpressionUUID->"3eb4c3d8-7046-4846-ae33-336eaf435438"],
Cell[210300, 5643, 753, 24, 54, "Output",ExpressionUUID->"037d9669-f16b-4173-bf3b-b8b305328b40"],
Cell[211056, 5669, 749, 23, 54, "Output",ExpressionUUID->"b9566ed5-d1cd-4e93-936f-d0e6c648cf17"]
}, Open  ]],
Cell[CellGroupData[{
Cell[211842, 5697, 866, 24, 52, "Input",ExpressionUUID->"e22c5308-2c73-4974-adaa-fb5409b2a1dc"],
Cell[212711, 5723, 1510, 54, 160, "Output",ExpressionUUID->"a3cde5da-ae01-4b44-9534-dcbc130d179b"]
}, Open  ]]
}, Closed]]
}, Closed]],
Cell[CellGroupData[{
Cell[214282, 5784, 191, 3, 53, "Section",ExpressionUUID->"aad37c6d-a62c-4182-ad93-46834cc209dc"],
Cell[CellGroupData[{
Cell[214498, 5791, 201, 5, 54, "Subsection",ExpressionUUID->"795e90c7-20bd-46b6-a621-3b183b37ee08"],
Cell[214702, 5798, 479, 7, 58, "Text",ExpressionUUID->"8eccc38b-dc46-474c-b9ce-1f48ec9f08ea"],
Cell[CellGroupData[{
Cell[215206, 5809, 5167, 151, 283, "Input",ExpressionUUID->"ec321492-a135-47a7-abf1-a76a3719312c"],
Cell[220376, 5962, 696, 13, 24, "Print",ExpressionUUID->"4528b33e-afcc-41dd-85d7-ab5604c9e668"],
Cell[221075, 5977, 249, 4, 34, "Output",ExpressionUUID->"da672454-d835-4d28-b26f-6f858d7b9bd0"]
}, Open  ]],
Cell[221339, 5984, 1891, 49, 94, "Input",ExpressionUUID->"1899229c-19a0-4b10-bd3f-375df6397a1c"],
Cell[CellGroupData[{
Cell[223255, 6037, 1648, 45, 90, "Input",ExpressionUUID->"33b6eec1-fdb6-40d0-8b54-648a7b1d055a"],
Cell[224906, 6084, 3501, 124, 129, "Output",ExpressionUUID->"bd4edba4-dd4d-4100-ace8-4ca8a7484b20"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[228456, 6214, 304, 4, 38, "Subsection",ExpressionUUID->"43b11b87-f698-4e73-b830-d00155d25ff4"],
Cell[228763, 6220, 1041, 14, 104, "Text",ExpressionUUID->"60720186-df11-4a82-ac2d-ad1c72c290a9"],
Cell[CellGroupData[{
Cell[229829, 6238, 8790, 228, 955, "Input",ExpressionUUID->"86926fcf-bfd3-4a34-91ae-3ca72536d26a"],
Cell[CellGroupData[{
Cell[238644, 6470, 786, 15, 24, "Print",ExpressionUUID->"077e715b-cf72-42be-8b69-ad9b397356b9"],
Cell[239433, 6487, 390, 7, 24, "Print",ExpressionUUID->"803c5b38-5179-4b11-962e-af64fee1ea22"]
}, Open  ]],
Cell[239838, 6497, 7478, 259, 246, "Output",ExpressionUUID->"ca291655-f976-4a0b-ab2d-d9f4b91fc54a"],
Cell[247319, 6758, 504, 11, 24, "Print",ExpressionUUID->"998374d1-2a81-4448-91c8-4f1fdd8e10e6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[247860, 6774, 365, 7, 30, "Input",ExpressionUUID->"3a703bf3-cdd4-4227-aece-749ee7113c81"],
Cell[248228, 6783, 796, 23, 40, "Print",ExpressionUUID->"c8bb1b48-758f-4b35-adec-424add1a8aee"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[249073, 6812, 253, 4, 38, "Subsection",ExpressionUUID->"da6493a7-c63a-4a61-9dfb-6b5593765293"],
Cell[249329, 6818, 387, 6, 35, "Text",ExpressionUUID->"6f381810-93e2-4d28-9121-7fe48b2f544b"],
Cell[CellGroupData[{
Cell[249741, 6828, 314, 6, 45, "Subsubsection",ExpressionUUID->"e2a7df75-96c6-4909-b07a-eb5fdaace5d0"],
Cell[250058, 6836, 429, 7, 35, "Text",ExpressionUUID->"32a1ad30-0fd9-43f2-8678-739360309328"],
Cell[CellGroupData[{
Cell[250512, 6847, 8789, 223, 829, "Input",ExpressionUUID->"bde01c8a-b3c6-45cd-9e50-7b2ceed14f52"],
Cell[259304, 7072, 626, 12, 24, "Print",ExpressionUUID->"43f463c9-fa9c-445e-ac88-c44a3e9296a1"],
Cell[259933, 7086, 246, 4, 34, "Output",ExpressionUUID->"7344c764-1f92-4c2c-a8fe-a08f232ceeb7"],
Cell[260182, 7092, 482, 10, 24, "Print",ExpressionUUID->"e524abb2-ce99-473b-bdf3-742f7dcdbae8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[260701, 7107, 385, 7, 30, "Input",ExpressionUUID->"fab0bbbb-3431-4997-bc72-8dae46e95b79"],
Cell[261089, 7116, 1717, 51, 40, "Print",ExpressionUUID->"0446f5da-bf91-45ce-8431-92d4eb898532"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[262855, 7173, 202, 3, 45, "Subsubsection",ExpressionUUID->"eb2caff2-5a9d-4e06-b87d-828159909b03"],
Cell[263060, 7178, 610, 9, 102, "Text",ExpressionUUID->"dad78685-077f-43a5-b2ee-c62a32f1811d"],
Cell[263673, 7189, 9201, 221, 844, "Input",ExpressionUUID->"2a008e5f-2e5e-4742-abe8-80a519019d8d"]
}, Closed]],
Cell[CellGroupData[{
Cell[272911, 7415, 192, 3, 37, "Subsubsection",ExpressionUUID->"23a997b2-a285-4d4f-8925-1bc3a2d00f27"],
Cell[273106, 7420, 660, 10, 81, "Text",ExpressionUUID->"c39431fb-3974-4432-a255-ccce6c13c9d5"],
Cell[CellGroupData[{
Cell[273791, 7434, 6061, 146, 535, "Input",ExpressionUUID->"35ea9646-4d33-48a9-9d91-886a5f9929f4"],
Cell[CellGroupData[{
Cell[279877, 7584, 512, 12, 24, "Print",ExpressionUUID->"944c1343-c6b3-4246-8f3c-e6e844adbe24"],
Cell[280392, 7598, 540, 12, 24, "Print",ExpressionUUID->"9fb39816-9403-4036-a838-20b4496d4d95"],
Cell[280935, 7612, 520, 12, 24, "Print",ExpressionUUID->"10d09505-02c2-4041-b441-db6f36b6a71f"],
Cell[281458, 7626, 556, 12, 24, "Print",ExpressionUUID->"115d2382-0649-42db-a075-0f2fcead0e69"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[282075, 7645, 189, 3, 45, "Subsubsection",ExpressionUUID->"872e02ed-3cab-490c-b61c-4b1aa3831db7"],
Cell[282267, 7650, 503, 7, 58, "Text",ExpressionUUID->"a7c8154b-e3d4-408c-9a9b-e22df18c30f7"],
Cell[CellGroupData[{
Cell[282795, 7661, 635, 16, 73, "Input",ExpressionUUID->"5f2057f3-9097-43f8-a60d-d02ab03dcbfb"],
Cell[283433, 7679, 488, 11, 24, "Print",ExpressionUUID->"0d14c78d-4812-47f8-b316-1f27c15a6c0e"]
}, Open  ]],
Cell[283936, 7693, 317, 5, 35, "Text",ExpressionUUID->"4c14f715-2b72-4bfb-8f9a-aedfee753252"],
Cell[CellGroupData[{
Cell[284278, 7702, 7031, 174, 703, "Input",ExpressionUUID->"48adcc46-b963-4161-b91f-ac35381f6eab"],
Cell[CellGroupData[{
Cell[291334, 7880, 720, 14, 24, "Print",ExpressionUUID->"c570c7a5-375d-4ba0-b88c-a0fd2df88fb7"],
Cell[292057, 7896, 720, 14, 24, "Print",ExpressionUUID->"82487622-a36b-471f-aa35-b59054bce042"]
}, Open  ]]
}, Open  ]],
Cell[292804, 7914, 267, 4, 58, "Text",ExpressionUUID->"4588ce92-0d25-454a-9ef2-ba904b4e32fd"],
Cell[CellGroupData[{
Cell[293096, 7922, 13408, 325, 1480, "Input",ExpressionUUID->"5be6639b-e9aa-418a-a6af-c4dcc87131eb"],
Cell[CellGroupData[{
Cell[306529, 8251, 681, 13, 24, "Print",ExpressionUUID->"8d3d788d-81d1-45ce-8930-eee322cc5b28"],
Cell[307213, 8266, 906, 17, 24, "Print",ExpressionUUID->"05c9a705-8d17-4b8d-bab6-da306cce801a"],
Cell[308122, 8285, 860, 17, 24, "Print",ExpressionUUID->"4fae1c47-6bd5-4675-b69d-24f60c12d22e"],
Cell[308985, 8304, 705, 14, 24, "Print",ExpressionUUID->"89f63b60-9e0e-48f7-aab2-a42d58bb0bfb"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[309763, 8326, 244, 4, 38, "Subsection",ExpressionUUID->"2475a02a-df29-4224-93aa-17a20e963468"],
Cell[310010, 8332, 388, 7, 35, "Text",ExpressionUUID->"efbdd848-85e5-49bf-8609-213841012a87"],
Cell[CellGroupData[{
Cell[310423, 8343, 209, 4, 45, "Subsubsection",ExpressionUUID->"0d2c5392-1114-49f9-9737-dceb3735a97a"],
Cell[310635, 8349, 689, 11, 58, "Text",ExpressionUUID->"8b53ba72-061a-4466-ba59-b3dd7f461749"],
Cell[CellGroupData[{
Cell[311349, 8364, 9396, 241, 689, "Input",ExpressionUUID->"77cb4d43-9a7f-4a94-a3da-7c3aa88d2c69"],
Cell[CellGroupData[{
Cell[320770, 8609, 1029, 19, 24, "Print",ExpressionUUID->"dfe2c57a-639f-4782-a901-d8695619c051"],
Cell[321802, 8630, 966, 18, 24, "Print",ExpressionUUID->"4aab10f3-9d64-4617-80aa-11fd53eb1338"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[322817, 8654, 494, 10, 30, "Input",ExpressionUUID->"5b0ac777-a768-46ba-9586-2b7714db5906"],
Cell[323314, 8666, 2243, 66, 40, "Print",ExpressionUUID->"c5989308-a3cb-45df-a7ce-df46828282e7"]
}, Open  ]],
Cell[325572, 8735, 153, 3, 30, "Input",ExpressionUUID->"64320a03-82e6-4aee-b476-2535951d0cb2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[325762, 8743, 268, 6, 45, "Subsubsection",ExpressionUUID->"a7c6d7ae-3921-4c49-bd74-6bb9ecc109fd"],
Cell[326033, 8751, 356, 6, 35, "Text",ExpressionUUID->"119d80c6-9ad4-4b13-b039-ddb204587bd7"],
Cell[326392, 8759, 3871, 102, 262, "Input",ExpressionUUID->"7611749f-34cb-40c3-908c-4d966f953416"]
}, Open  ]],
Cell[CellGroupData[{
Cell[330300, 8866, 261, 5, 45, "Subsubsection",ExpressionUUID->"5786be77-3c97-46cf-b393-1a1bedce09f5"],
Cell[330564, 8873, 390, 7, 35, "Text",ExpressionUUID->"0e9bf060-22e0-4b36-9f7f-c727f745f3e2"],
Cell[CellGroupData[{
Cell[330979, 8884, 7346, 192, 605, "Input",ExpressionUUID->"f297506f-f59b-4f92-9510-cb2f86eaf67c"],
Cell[CellGroupData[{
Cell[338350, 9080, 639, 12, 24, "Print",ExpressionUUID->"bf49e05a-c720-4c8b-9d1b-f93f85e7369c"],
Cell[338992, 9094, 537, 11, 24, "Print",ExpressionUUID->"2399b9b0-0500-4c23-b325-1bc057fe4d89"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[339590, 9112, 293, 4, 45, "Subsubsection",ExpressionUUID->"033d17fc-0956-4d5b-9bed-9fc486b6e56d"],
Cell[339886, 9118, 308, 6, 35, "Text",ExpressionUUID->"60f7722d-32ca-431f-b235-7ee6e6c3c9df"],
Cell[CellGroupData[{
Cell[340219, 9128, 10431, 256, 970, "Input",ExpressionUUID->"6f759516-ff2b-4833-8118-1a0eb542a590"],
Cell[CellGroupData[{
Cell[350675, 9388, 1008, 18, 24, "Print",ExpressionUUID->"64d873ed-9808-4cd7-b2fe-f8175e90022e"],
Cell[351686, 9408, 1006, 18, 24, "Print",ExpressionUUID->"dd8a96f2-6bb2-44b6-99b3-800250ab09e6"],
Cell[352695, 9428, 997, 18, 24, "Print",ExpressionUUID->"fbf50b8f-fce3-4824-9009-a5e5d6a92dbe"],
Cell[353695, 9448, 949, 16, 24, "Print",ExpressionUUID->"dc75b5dd-e9e0-4be7-9eb4-a94b70bd474e"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[354717, 9472, 188, 3, 38, "Subsection",ExpressionUUID->"fb7ad48b-248b-481a-8520-9e4aca04e303"],
Cell[354908, 9477, 518, 7, 35, "Text",ExpressionUUID->"dd526840-dbdf-49e6-b865-068523047fcc"],
Cell[CellGroupData[{
Cell[355451, 9488, 2458, 69, 262, "Input",ExpressionUUID->"ae8376d7-8396-4847-9e3d-50e3f3a3d600"],
Cell[CellGroupData[{
Cell[357934, 9561, 463, 11, 24, "Print",ExpressionUUID->"e6367c63-6255-410b-80e3-fcf2b0616a81"],
Cell[358400, 9574, 399, 10, 24, "Print",ExpressionUUID->"6712324a-85c5-4555-aa0c-686e7d7399fb"],
Cell[358802, 9586, 411, 10, 24, "Print",ExpressionUUID->"cbdc6240-80a1-4a80-8322-f7ffbfa5ebc4"],
Cell[359216, 9598, 403, 10, 24, "Print",ExpressionUUID->"9b995d6f-3b21-4235-9093-a13bc75e300a"],
Cell[359622, 9610, 409, 10, 24, "Print",ExpressionUUID->"facded0e-052b-4e45-afa5-87338271fff0"],
Cell[360034, 9622, 402, 10, 24, "Print",ExpressionUUID->"6444a341-b815-40c6-9aa5-e6e5378b2e47"],
Cell[360439, 9634, 407, 10, 24, "Print",ExpressionUUID->"9cb6966b-fecc-411d-8008-b36c63f0f768"]
}, Open  ]]
}, Open  ]],
Cell[360873, 9648, 110, 2, 30, "Input",ExpressionUUID->"89aab072-122c-41da-a1de-70c9c29045f7"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}
]
*)


